A note on stability shifting for the Muskat problem II: Stable to Unstable and back to Stable

In this note, we show that there exist solutions of the Muskat problem which shift stability regimes in the following sense: they start stable, then become unstable, and finally return back to the stable regime. This proves existence of double stability shifting in the direction opposite to the one shown in [C\'ordoba, G\'omez-Serrano, Zlato\v{s}, A note on stability shifting for the Muskat problem. Phil. Trans. Roy. Soc. A, 373 (20140278), 2015]

==> Supplementary_Material/Lemma_221/Lemma_221.cpp <==
// Computation of the first part of Lemma 2.2.

// The abstract setting is the following: we will have 'callers' which will call
// 'quadratures', which will call 'integrands'. Different callers decide for example
// when and how to split the integration domains in a different way, the quadratures
// implement different integration methods and the integrands are the different
// functions under the integral sign.

// We validate \pa_t \pa_x z^{1}(0,0) for two values of A(\eps), \eps = [0,1e-6],
// in which the sign change establishes the existence of a function A(\eps) for 
// which \pa_t \pa_x z^{1}(0,0) = 0.

// The previous quantity consists of three 1D integrals: each of them we split it
// into singular and non-singular regions.

// The singular regions are calculated expanding both the numerator
// and the denominator in Taylor series to avoid fractions of the type 0/0.
// The non-singular ones are calculated using a Gauss-Legendre quadrature of
// order 2. All integrations are done adaptively, bisecting the region of
// integration whenever some tolerances are not met, up to a maximum number of
// bisections. The bisection is done by the arithmetic mean of the endpoints.

// The program is split in 3(x2) more files:

// curves.h/cpp contains information about the family of curves and its
// implementation with the different data structures (interval,itaylor).
// It also contains the methods and the definition of the class ParameterSet,
// which will enclose all the information we need to perform the calculations.

// integrands.h/cpp contains the different integrands of the functions to be computed.

// methods.h/cpp contains both the caller and the quadrature methods.

// All calculations are done using rigorous arithmetics using the C-XSC library.

// Usage: ./Lemma_221

// Output (to the screen):

// 1.08050000000  1.08050000000 -0.00000000000  0.00000100000 [ 0.00001996941, 0.00026671564]
// 1.08055000000  1.08055000000 -0.00000000000  0.00000100000 [-0.00027111048,-0.00002436699]


#include "interval.hpp"
#include "itaylor.hpp"
#include "dim2taylor.hpp"
#include "curves.h"
#include "integrands.h"
#include "methods.h"

#include <iostream>
#include <string>
#include <queue>
#include <fstream>
#include <cassert>
#include <vector>

using namespace cxsc;
using namespace std;
using namespace taylor;



///////////////////////////////////////////////////////////
// BEGIN DEFINITION OF THE INTEGRALS TO BE COMPUTED
///////////////////////////////////////////////////////////

// Computes \pa_t \pa_x z^{1}(0,0) for two values of A(\eps), \eps = [0,1e-6].
// We are only interested in giving a sign out of each of the two values.
// With this function we show the existence of a function A(\eps) for which
// \pa_t \pa_x z^{1}(0,0) = 0.

// Input:
// * A ParameterSet p containing the necessary values of \eps, A(\eps) and the
// integration boundaries.

// Output:
// * An interval containing the calculated quantity.
// * An integer flag (passed by reference):
// - The last bit of flag is set to 1 if a division by zero is encountered.
// - The second to last bit of flag is set to 1 if we have reached the maximum depth in the recursion. 
// Otherwise flag equals zero.
interval compute_Lemma_221(const ParameterSet& p, int& flag){

  interval sing(0.0);
  interval res(0.0);
  
  // rec_level controls how deep we go into the division of the integrating region
  // and its depth is limited by constants specified in 'methods.h'
  int rec_level = 0; 


  // We start computing the bounded part
  rec_level++;
  res+=rec_integrate_1D(p,p.Left,p.Right,GaussLegendre2_1D,integrand_A1_fast,integrand_A1_slow,flag,rec_level);
  
  assert(rec_level == 0);
  // Stop if division by zero
  if (flag & 1){
    return interval(0.0,0.0); 
  }
  
  rec_level++;
  res+=rec_integrate_1D(p,p.Left,p.Right,GaussLegendre2_1D,integrand_A2_fast,integrand_A2_slow,flag,rec_level);
  
  assert(rec_level == 0);
  // Stop if division by zero
  if (flag & 1){
    return interval(0.0,0.0); 
  }
  
  rec_level++;
  res+=rec_integrate_1D(p,p.Left,p.Right,GaussLegendre2_1D,integrand_A3_fast,integrand_A3_slow,flag,rec_level);
  
  assert(rec_level == 0);
  // Stop if division by zero
  if (flag & 1){
    return interval(0.0,0.0); 
  }

  // We now compute the singular part
  rec_level++;
  sing += rec_integrate_singularity_1D(
                        p,(interval)0.0,p.Left,
                        integrate_singularity_1D,
                        integrand_A1_singularity_num_slow,integrand_A1_singularity_den_slow,
                        integrand_A1_fast,integrand_A1_slow,
                        flag,rec_level,2,2);

  assert(rec_level == 0);
  // Stop if division by zero
  if (flag & 1){
    return interval(0.0,0.0); 
  }
  
  rec_level++;
  sing += rec_integrate_singularity_1D(
                        p,(interval)0.0,p.Left,
                        integrate_singularity_1D,
                        integrand_A2_singularity_num_slow,integrand_A2_singularity_den_slow,
                        integrand_A2_fast,integrand_A2_slow,
                        flag,rec_level,2,2);

  assert(rec_level == 0);
  // Stop if division by zero
  if (flag & 1){
    return interval(0.0,0.0); 
  }
  
  rec_level++;
  sing += rec_integrate_singularity_1D(
                        p,(interval)0.0,p.Left,
                        integrate_singularity_1D,
                        integrand_A3_singularity_num_slow,integrand_A3_singularity_den_slow,
                        integrand_A3_fast,integrand_A3_slow,
                        flag,rec_level,4,4);

  assert(rec_level == 0);
  // Stop if division by zero
  if (flag & 1){
    return interval(0.0,0.0); 
  }
  
  return (res+sing);
}


int main(int argc, char* argv[]){
  cout << SetPrecision(14,11);
  if (argc != 1) {
    cout << "Usage: " << endl;
    cout << argv[0] << endl;
    cout << "(and some patience...)" << endl;
    cout << "Results will be output to screen as soon as they are computed." << endl;
    exit(0);
  }
  
  ParameterSet PS_ini;
  // Neighbourhood of the singularity set to 2^(-9)
  "[0.001953125,0.001953125]" >> PS_ini.Left;
  // Boundary for the bounded part of the second interval
  PS_ini.Right = Pi_interval;
  PS_ini.abs_tol = PS_ini.rel_tol = 1e-6;
  "[1.08050,1.08050]" >> PS_ini.A;
  "[0.000000,0.000001]" >> PS_ini.epsilon;
  
  int flag = 0;

  interval result_cell = compute_Lemma_221(PS_ini, flag);
  
  if ((flag&1)){ // critical
    cerr << "Critical case: division by zero encountered" << endl;
    return 0;
  }
  
  cerr << Inf(PS_ini.A) << " " << Sup(PS_ini.A) << " " 
       << Inf(PS_ini.epsilon) << " " << Sup(PS_ini.epsilon)
       << " " << result_cell << endl;

  "[1.08055,1.08055]" >> PS_ini.A;
  
  result_cell = compute_Lemma_221(PS_ini, flag);
  
  if ((flag&1)){ // critical
    cerr << "Critical case: division by zero encountered" << endl;
    return 0;
  }
  
  cerr << Inf(PS_ini.A) << " " << Sup(PS_ini.A) << " " 
       << Inf(PS_ini.epsilon) << " " << Sup(PS_ini.epsilon)
       << " " << result_cell << endl;


  return 0;
}



==> Supplementary_Material/Lemma_221/curves.cpp <==
#include "curves.h"


// Parametrization of the curve: itaylor data type
itaylor z1(const itaylor& x, const ParameterSet& p){
  return x - sin(x)*((interval)1.0+p.epsilon);
}

itaylor z2(const itaylor& x, const ParameterSet& p){
  return p.A*sin((interval)2.0*x);
}

// Parametrization of the curve: interval data type coming from interval
interval z1(const interval& v, const ParameterSet& p){
  return v - sin(v)*((interval)1.0+p.epsilon);
}

interval z2(const interval& v, const ParameterSet &p){
  return p.A*sin((interval)2.0*v);  
}



==> Supplementary_Material/Lemma_221/curves.h <==
#ifndef CURVES_H_INCLUDED
#define CURVES_H_INCLUDED

#include "interval.hpp"
#include "itaylor.hpp"
#include <iostream>
#include <vector>

using namespace cxsc;
using namespace std;
using namespace taylor;

typedef struct {
  double abs_tol;
  double rel_tol;
  interval epsilon;
  interval A;
  interval Left;
  interval Right;
} ParameterSet;


// Parametrization of the curve: itaylor data type
itaylor z1(const itaylor& x, const ParameterSet& p);
itaylor z2(const itaylor& x, const ParameterSet& p);

// Parametrization of the curve: interval data type coming from interval
interval z1(const interval& v, const ParameterSet& p);
interval z2(const interval& v, const ParameterSet& p);


#endif


==> Supplementary_Material/Lemma_221/integrands.cpp <==
#include "integrands.h"


// Integrand of A_{1}: itaylor data type
itaylor integrand_A1_slow(const interval& x, const ParameterSet& p, int order, int& flag){
  itaylor x_it = itaylor(order+2,x);
  itaylor Z1 = z1(x_it,p);
  itaylor D2Z1 = diff(Z1, 2);
  Z1 = trunc(Z1,order);
  x_it = trunc(x_it,order);
  itaylor Z2 = z2(x_it,p);
  // Now, Z1 and D2Z1 are 'order'-order itaylor objects
  itaylor den = cosh(Z2)-cos(Z1);
  if (0 <= get_j_coef(den,0)){
    // Division by zero
    flag |= 1;
    return itaylor(0.0);
  }
  return  (interval)2.0*D2Z1*sin(Z1)/den;
}


// Integrand of A_{1}: interval data type
interval integrand_A1_fast(const interval& x, const ParameterSet& p, int& flag){
  itaylor x_it = itaylor(2,x);
  itaylor ITZ1 = z1(x_it,p);
  interval Z1 = get_j_derive(ITZ1,0);
  interval D2Z1 = get_j_derive(ITZ1,2);
  interval Z2 = z2(x,p);
  // Now, Z1 and D2Z1 are intervals
  interval den = cosh(Z2)-cos(Z1);
  if (0.0 <= den){
    // Division by zero
    flag |= 1;
    return interval(0.0);
  }
  return (interval)2.0*D2Z1*sin(Z1)/den;
}

// Integrand of A_{2}: itaylor data type
itaylor integrand_A2_slow(const interval& x, const ParameterSet& p, int order, int& flag){
  itaylor x_it = itaylor(order+1,x);
  itaylor Z1 = z1(x_it,p);
  itaylor DZ1 = diff(Z1, 1);
  Z1 = trunc(Z1,order);
  x_it = trunc(x_it,order);
  
  // Now, Z1 and DZ1 are 'order'-order itaylor objects
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  
  itaylor Z2 = z2(x_it,p);
  itaylor den = cosh(Z2)-cos(Z1);
  if (0 <= get_j_coef(den,0)){
    // Division by zero
    flag |= 1;
    return itaylor(0.0);
  }
  return  (interval)2.0*sqr(DZ10-DZ1)*cos(Z1)/den;
}


// Integrand of A_{2}: interval data type
interval integrand_A2_fast(const interval& x, const ParameterSet& p, int& flag){
  itaylor x_it = itaylor(1,x);
  itaylor ITZ1 = z1(x_it,p);
  interval Z1 = get_j_derive(ITZ1,0);
  interval DZ1 = get_j_derive(ITZ1,1);
  
  // Now, Z1 and DZ1 are intervals
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  
  interval Z2 = z2(x,p);
  interval den = cosh(Z2)-cos(Z1);
  if (0.0 <= den){
    // Division by zero
    flag |= 1;
    return interval(0.0);
  }
  return  (interval)2.0*sqr(DZ10-DZ1)*cos(Z1)/den;
}

// Integrand of A_{3}: itaylor data type
itaylor integrand_A3_slow(const interval& x, const ParameterSet& p, int order, int& flag){
  itaylor x_it = itaylor(order+1,x);
  itaylor Z1 = z1(x_it,p);
  itaylor Z2 = z2(x_it,p);
  itaylor DZ1 = diff(Z1, 1);
  itaylor DZ2 = diff(Z2, 1);
  Z1 = trunc(Z1,order);
  Z2 = trunc(Z2,order);
  x_it = trunc(x_it,order);
  
  // Now, Z1 and DZ1 are 'order'-order itaylor objects
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  itaylor ITZ20 = z2(x_it0,p);
  interval DZ20 = get_j_derive(ITZ20,1);
  
  itaylor den = cosh(Z2)-cos(Z1);
  if (0 <= get_j_coef(den,0)){
    // Division by zero
    flag |= 1;
    return itaylor(0.0);
  }
  return  (interval)(-2.0)*(DZ10-DZ1)*sin(Z1)*(sinh(Z2)*(DZ20-DZ2) + sin(Z1)*(DZ10-DZ1))/sqr(den);
}


// Integrand of A_{3}: interval data type
interval integrand_A3_fast(const interval& x, const ParameterSet& p, int& flag){
  itaylor x_it = itaylor(1,x);
  itaylor ITZ1 = z1(x_it,p);
  itaylor ITZ2 = z2(x_it,p);
  interval Z1 = get_j_coef(ITZ1,0);
  interval DZ1 = get_j_coef(ITZ1,1);
  interval Z2 = get_j_coef(ITZ2,0);
  interval DZ2 = get_j_coef(ITZ2,1);
  
  // Now, Z1, Z2, DZ1 and DZ2 are intervals
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  itaylor ITZ20 = z2(x_it0,p);
  interval DZ20 = get_j_derive(ITZ20,1);
  
  interval den = cosh(Z2)-cos(Z1);
  if (0 <= den){
    // Division by zero
    flag |= 1;
    return interval(0.0);
  }
  return  (interval)(-2.0)*(DZ10-DZ1)*sin(Z1)*(sinh(Z2)*(DZ20-DZ2) + sin(Z1)*(DZ10-DZ1))/sqr(den);
}



// Integrand of A_{1} (singular part - numerator): itaylor data type
itaylor integrand_A1_singularity_num_slow(const interval& x, const ParameterSet& p, int order, int& flag){
  itaylor x_it = itaylor(order+2,x);
  itaylor Z1 = z1(x_it,p);
  itaylor D2Z1 = diff(Z1, 2);
  Z1 = trunc(Z1,order);
  
  return  (interval)2.0*D2Z1*sin(Z1);
}

// Integrand of A_{1} (singular part - denominator): itaylor data type
itaylor integrand_A1_singularity_den_slow(const interval& x, const ParameterSet& p, int order, int& flag){
  itaylor x_it = itaylor(order,x);
  itaylor Z1 = z1(x_it,p);
  itaylor Z2 = z2(x_it,p);
  // Now, Z1 and DZ1 are 'order'-order itaylor objects
  itaylor den = cosh(Z2)-cos(Z1);
  return den;
}

// Integrand of A_{2} (singular part - numerator): itaylor data type
itaylor integrand_A2_singularity_num_slow(const interval& x, const ParameterSet& p, int order, int& flag){
  itaylor x_it = itaylor(order+1,x);
  itaylor Z1 = z1(x_it,p);
  itaylor DZ1 = diff(Z1, 1);
  Z1 = trunc(Z1,order);
  
  // Now, Z1 and DZ1 are 'order'-order itaylor objects
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  
  return  (interval)2.0*sqr(DZ10-DZ1)*cos(Z1);
}

// Integrand of A_{2} (singular part - denominator): itaylor data type
itaylor integrand_A2_singularity_den_slow(const interval& x, const ParameterSet& p, int order, int& flag){
  itaylor x_it = itaylor(order,x);
  itaylor Z1 = z1(x_it,p);
  itaylor Z2 = z2(x_it,p);
  // Now, Z1 and DZ1 are 'order'-order itaylor objects
  itaylor den = cosh(Z2)-cos(Z1);
  return den;
}


// Integrand of A_{3} (singular part - numerator): itaylor data type
itaylor integrand_A3_singularity_num_slow(const interval& x, const ParameterSet& p, int order, int& flag){

  itaylor x_it = itaylor(order+1,x);
  itaylor Z1 = z1(x_it,p);
  itaylor Z2 = z2(x_it,p);
  itaylor DZ1 = diff(Z1, 1);
  itaylor DZ2 = diff(Z2, 1);
  Z1 = trunc(Z1,order);
  Z2 = trunc(Z2,order);
  
  // Now, Z1 and DZ1 are 'order'-order itaylor objects
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  itaylor ITZ20 = z2(x_it0,p);
  interval DZ20 = get_j_derive(ITZ20,1);
  
  return  (interval)(-2.0)*(DZ10-DZ1)*sin(Z1)*(sinh(Z2)*(DZ20-DZ2) + sin(Z1)*(DZ10-DZ1));

}

// Integrand of A_{3} (singular part - denominator): itaylor data type
itaylor integrand_A3_singularity_den_slow(const interval& x, const ParameterSet& p, int order, int& flag){
  itaylor x_it = itaylor(order,x);
  itaylor Z1 = z1(x_it,p);
  itaylor Z2 = z2(x_it,p);
  // Now, Z1 and DZ1 are 'order'-order itaylor objects
  itaylor den = cosh(Z2)-cos(Z1);
  return sqr(den);
}



==> Supplementary_Material/Lemma_221/integrands.h <==
#ifndef INTEGRANDS_H_INCLUDED
#define INTEGRANDS_H_INCLUDED

#include "curves.h"
#include "interval.hpp"
#include "itaylor.hpp"
#include <iostream>

// Integrand of A_{1}: itaylor data type
itaylor integrand_A1_slow(const interval& x, const ParameterSet& p, int order, int& flag);
// Integrand of A_{1}: interval data type
interval integrand_A1_fast(const interval& x, const ParameterSet& p, int& flag);

// Integrand of A_{2}: itaylor data type
itaylor integrand_A2_slow(const interval& x, const ParameterSet& p, int order, int& flag);
// Integrand of A_{2}: interval data type
interval integrand_A2_fast(const interval& x, const ParameterSet& p, int& flag);

// Integrand of A_{3}: itaylor data type
itaylor integrand_A3_slow(const interval& x, const ParameterSet& p, int order, int& flag);
// Integrand of A_{3}: interval data type
interval integrand_A3_fast(const interval& x, const ParameterSet& p, int& flag);

// Integrand of A_{1} (singular part - numerator): itaylor data type
itaylor integrand_A1_singularity_num_slow(const interval& x, const ParameterSet& p, int order, int& flag);
// Integrand of A_{1} (singular part - denominator): itaylor data type
itaylor integrand_A1_singularity_den_slow(const interval& x, const ParameterSet& p, int order, int& flag);

// Integrand of A_{2} (singular part - numerator): itaylor data type
itaylor integrand_A2_singularity_num_slow(const interval& x, const ParameterSet& p, int order, int& flag);
// Integrand of A_{2} (singular part - denominator): itaylor data type
itaylor integrand_A2_singularity_den_slow(const interval& x, const ParameterSet& p, int order, int& flag);

// Integrand of A_{3} (singular part - numerator): itaylor data type
itaylor integrand_A3_singularity_num_slow(const interval& x, const ParameterSet& p, int order, int& flag);
// Integrand of A_{3} (singular part - denominator): itaylor data type
itaylor integrand_A3_singularity_den_slow(const interval& x, const ParameterSet& p, int order, int& flag);

#endif


==> Supplementary_Material/Lemma_221/methods.cpp <==
#include "methods.h"

// Computes a Gauss-Legendre quadrature of order 2 between left_abscissa and right_abscissa.
// To optimize the code, integrand_1D_fast is only interval-based, while
// integrand_1D_slow is itaylor-based.
// Flag returns 1 if division by zero is encountered.
interval GaussLegendre2_1D(const interval& left_abscissa, const interval& right_abscissa,
                              const ParameterSet &p,
                              interval (*integrand_1D_fast)(const interval&, const ParameterSet&, int&),
                              itaylor (*integrand_1D_slow)(const interval&, const ParameterSet&, int, int&),
                              int& flag){
  interval mid_interval = (left_abscissa+right_abscissa)/(interval)2.0;
  interval alpha = left_abscissa|right_abscissa;
  interval dx = right_abscissa - left_abscissa;
  
  interval left = integrand_1D_fast(-dx*sqrt((interval)3.0)/(interval)6.0+(left_abscissa+right_abscissa)/(interval)2.0,p,flag);
  interval right = integrand_1D_fast(dx*sqrt((interval)3.0)/(interval)6.0+(left_abscissa+right_abscissa)/(interval)2.0,p,flag);
  
  itaylor error = integrand_1D_slow(alpha,p,4,flag);
  if (flag & 1){
    return interval(0.0);
  }
  else {
    interval err = get_j_coef(error,4)/(interval)180*sqr(sqr(dx)); // 1/24*error
    return (left + right)/(interval)2.0 + err;  
  }
}


// Computes the singularity part of a given 1D integrand in the form of a fraction.
// order_num and order_den are the orders up to which the numerator and the
// denominator are zero respectively.
// We try to expand in Taylor series around zero and cancel out the powers.
// If this fails (division by zero is encountered), 
// we return a 1D-Gauss-Legendre quadrature of order 2.
// Note that flag will not be set to 1 since the denominator will not have division
// by zero problems, but the fraction num/den will!
interval integrate_singularity_1D(const interval& left_abscissa, const interval& right_abscissa,
                              const ParameterSet &p,
                              itaylor (*integrand_num)(const interval&, const ParameterSet&, int, int&),
                              itaylor (*integrand_den)(const interval&, const ParameterSet&, int, int&),
                              interval (*integrand_fast)(const interval&, const ParameterSet&, int&),
                              itaylor (*integrand_slow)(const interval&, const ParameterSet&, int, int&),
                              int& flag, int order_num, int order_den){
  
  interval singul = 0.0 | right_abscissa;
  interval dx = right_abscissa - left_abscissa;
  
  itaylor nums = integrand_num(singul,p,order_num,flag);
  itaylor dens = integrand_den(singul,p,order_den,flag);
  
  // If the Taylor expansion fails, then try Gauss-Legendre.
  if (0 <= get_j_coef(dens,order_den)){
    return GaussLegendre2_1D(left_abscissa,right_abscissa,p,integrand_fast,integrand_slow,flag)*dx;
  }
  interval res = get_j_coef(nums,order_num)/get_j_coef(dens,order_den)
                 /(interval)(order_num-order_den + 1)
                 *(power(right_abscissa,order_num-order_den+1)-power(left_abscissa,order_num-order_den+1));
  return res;
}




// Caller for recursive integration with arithmetic mean splitting.
// One has to be careful since the quadratures return the total integral divided
// by the volume.
// The number of recursive subdivisions is controlled by MAX_DEPTH_RECURSION_1D.
// If we encounter a division by zero at the deepest level, flag will have
// its last bit set to one (critical failure).
// If we are not able to meet the tolerance requirements (but still able to
// compute an enclosure of the true value), flag will have its second last
// bit set to one (as a warning) and will return the enclosure.
interval rec_integrate_1D(const ParameterSet& p, const interval& left, const interval& right, 
                          interval (*integration_method)(const interval&, const interval&,
                                                         const ParameterSet&, 
                                                         interval (*)(const interval&, const ParameterSet&, int&),
                                                         itaylor (*)(const interval&, const ParameterSet&, int, int&),
                                                         int&),
                          interval (*integrand_fast)(const interval&, const ParameterSet&, int&),
                          itaylor (*integrand_slow)(const interval&, const ParameterSet&, int, int&), 
                          int& flag, int& recursion_level){
  if (flag & 1){ 
    recursion_level--;
    return (interval)(0.0);
  }
  interval vol = right - left; 
  int curr_flag = 0;
  interval res = integration_method(left,right,p,integrand_fast,integrand_slow,curr_flag)*vol;
  // We bisect either if we don't meet the tolerances or if we divide by zero
  if (diam(res) > p.abs_tol || diam(res)/mid(vol) > p.rel_tol || curr_flag != 0){
    // Depth beyond MAX_DEPTH_RECURSION_1D
    if (recursion_level > MAX_DEPTH_RECURSION_1D){
      recursion_level--;
      // Integral calculated although tolerances not met.
      flag |= 2;
      if (curr_flag & 1) flag |= 1;
      return res;
    }
    // bisection
    interval new_res(0.0);
    interval midpoint = (right+left)/(interval)2.0;
    
    recursion_level++;
    new_res+=rec_integrate_1D(p,left,midpoint,integration_method,integrand_fast,integrand_slow,flag,recursion_level);
    
    if (flag & 1){ 
      recursion_level--;
      return (interval)(0.0);
    }
    
    recursion_level++;
    new_res+=rec_integrate_1D(p,midpoint,right,integration_method,integrand_fast,integrand_slow,flag,recursion_level);
    
    recursion_level--;
    return new_res;
  }
  else {
    recursion_level--;
    return res;
  }
}



// Caller for recursive integration with arithmetic mean splitting.
// One has to be careful since the quadratures return the total integral
// (not the one divided by the volume, as opposed to other callers).
// The number of recursive subdivisions is controlled by MAX_DEPTH_RECURSION_1D_SINGULARITY.
// If we encounter a division by zero at the deepest level, flag will have
// its last bit set to one (critical failure).
// If we are not able to meet the tolerance requirements (but still able to
// compute an enclosure of the true value), flag will have its second last
// bit set to one (as a warning) and will return the enclosure. 
interval rec_integrate_singularity_1D(const ParameterSet& p, const interval& left, const interval& right, 
                          interval (*integration_method)(const interval&, const interval&,
                                                         const ParameterSet&, 
                                                         itaylor (*)(const interval&, const ParameterSet&, int, int&),
                                                         itaylor (*)(const interval&, const ParameterSet&, int, int&),
                                                         interval (*)(const interval&, const ParameterSet&, int&),
                                                         itaylor (*)(const interval&, const ParameterSet&, int, int&),
                                                         int&, int, int),
                          itaylor (*integrand_num)(const interval&, const ParameterSet&, int, int&),
                          itaylor (*integrand_den)(const interval&, const ParameterSet&, int, int&), 
                          interval (*integrand_fast)(const interval&, const ParameterSet&, int&),
                          itaylor (*integrand_slow)(const interval&, const ParameterSet&, int, int&),
                          int& flag, int& recursion_level, int order_num, int order_den){
  if (flag & 1){ 
    recursion_level--;
    return (interval)(0.0);
  }
  interval vol = right - left; 
  int curr_flag = 0;
  interval res = integration_method(left,right,p,integrand_num,integrand_den,integrand_fast,integrand_slow,curr_flag, order_num, order_den);
  // We bisect either if we don't meet the tolerances or if we divide by zero
  if (diam(res) > p.abs_tol || diam(res)/mid(vol) > p.rel_tol || curr_flag != 0){
    // Depth beyond MAX_DEPTH_RECURSION_1D_SINGULARITY
    if (recursion_level > MAX_DEPTH_RECURSION_1D_SINGULARITY){
      recursion_level--;
      // Integral calculated although tolerances not met.
      flag |= 2;
      if (curr_flag & 1) flag |= 1;
      return res;
    }
    // bisection
    interval new_res(0.0);
    
    interval midpoint = (right+left)/(interval)2.0;
    recursion_level++;
    new_res+=rec_integrate_singularity_1D(p,left,midpoint,integration_method,
                                       integrand_num,integrand_den,
                                       integrand_fast,integrand_slow,
                                       flag,recursion_level,order_num,order_den);
    if (flag & 1){ 
      recursion_level--;
      return (interval)(0.0);
    }    
    recursion_level++;
    new_res+=rec_integrate_singularity_1D(p,midpoint,right,integration_method,
                                       integrand_num,integrand_den,
                                       integrand_fast,integrand_slow,
                                       flag,recursion_level,order_num,order_den);
                                       
    recursion_level--;
    return new_res;
  }
  else {
    recursion_level--;
    return res;
  }
}



==> Supplementary_Material/Lemma_221/methods.h <==
// The file is split into two types of functions: the quadratures (Newton-Cotes,
// Gauss-Legendre, 1D-2D, etc) and the callers (iterative, recursive, arithmetic
// splitting, geometric splitting, 1D-2D,...). 
// The callers are at an outer level and call the quadratures. With the result,
// depending on the caller it can decide whether to keep it, split the interval
// in different ways and call recursively the quadratures, flag an error, etc.
// The implementation is based on pointers to functions so that changing one
// quadrature to another is easy, same for the integrands, which are called by
// the quadratures. This is intended in order to make experiments with 
// algebraically equal expressions but interval-arithmetic different ones (such
// as for example 1-x^2 and (1-x)*(1+x))

#ifndef METHODS_H_INCLUDED
#define METHODS_H_INCLUDED

#include "curves.h"
#include "interval.hpp"
#include "itaylor.hpp"
#include "dim2taylor.hpp"


// Maximum recursion level for 1D integrals
#define MAX_DEPTH_RECURSION_1D 18
// Maximum recursion level for 1D (singularity) integrals
#define MAX_DEPTH_RECURSION_1D_SINGULARITY 12


// 1D quadratures

// Computes a Gauss-Legendre quadrature of order 2 between left_abscissa and right_abscissa.
interval GaussLegendre2_1D(const interval& left_abscissa, const interval& right_abscissa,
                              const ParameterSet &p,
                              interval (*integrand_1D_fast)(const interval&, const ParameterSet&, int&),
                              itaylor (*integrand_1D_slow)(const interval&, const ParameterSet&, int, int&),
                              int& flag);
                              

// Computes the singularity part of a given 1D integrand in the form of a fraction.
// order_num and order_den are the orders up to which the numerator and the
// denominator are zero respectively.
// If the Taylor expansion fails, the function resorts to Gauss-Legendre of order 2.
interval integrate_singularity_1D(const interval& left_abscissa, const interval& right_abscissa,
                              const ParameterSet &p,
                              itaylor (*integrand_num)(const interval&, const ParameterSet&, int, int&),
                              itaylor (*integrand_den)(const interval&, const ParameterSet&, int, int&),
                              interval (*integrand_fast)(const interval&, const ParameterSet&, int&),
                              itaylor (*integrand_slow)(const interval&, const ParameterSet&, int, int&),
                              int& flag, int order_num, int order_den);

// 1D callers

// Caller for recursive integration with arithmetic mean splitting.
// One has to be careful since the quadratures return the total integral divided
// by the volume.
// The number of recursive subdivisions is controlled by MAX_DEPTH_RECURSION_1D.
// If we encounter a division by zero at the deepest level, flag will have
// its last bit set to one (critical failure).
// If we are not able to meet the tolerance requirements (but still able to
// compute an enclosure of the true value), flag will have its second last
// bit set to one (as a warning) and will return the enclosure.
interval rec_integrate_1D(const ParameterSet& p, const interval& left, const interval& right, 
                          interval (*integration_method)(const interval&, const interval&,
                                                         const ParameterSet&, 
                                                         interval (*)(const interval&, const ParameterSet&, int&),
                                                         itaylor (*)(const interval&, const ParameterSet&, int, int&),
                                                         int&),
                          interval (*integrand_fast)(const interval&, const ParameterSet&, int&),
                          itaylor (*integrand_slow)(const interval&, const ParameterSet&, int, int&), 
                          int& flag, int& recursion_level);
                          
// Caller for recursive integration with arithmetic mean splitting.
// One has to be careful since the quadratures return the total integral
// (not the one divided by the volume, as opposed to other callers).
// The number of recursive subdivisions is controlled by MAX_DEPTH_RECURSION_1D_SINGULARITY.
// If we encounter a division by zero at the deepest level, flag will have
// its last bit set to one (critical failure).
// If we are not able to meet the tolerance requirements (but still able to
// compute an enclosure of the true value), flag will have its second last
// bit set to one (as a warning) and will return the enclosure.                          
interval rec_integrate_singularity_1D(const ParameterSet& p, const interval& left, const interval& right, 
                          interval (*integration_method)(const interval&, const interval&,
                                                         const ParameterSet&, 
                                                         itaylor (*)(const interval&, const ParameterSet&, int, int&),
                                                         itaylor (*)(const interval&, const ParameterSet&, int, int&),
                                                         interval (*)(const interval&, const ParameterSet&, int&),
                                                         itaylor (*)(const interval&, const ParameterSet&, int, int&),
                                                         int&, int, int),
                          itaylor (*integrand_num)(const interval&, const ParameterSet&, int, int&),
                          itaylor (*integrand_den)(const interval&, const ParameterSet&, int, int&), 
                          interval (*integrand_fast)(const interval&, const ParameterSet&, int&),
                          itaylor (*integrand_slow)(const interval&, const ParameterSet&, int, int&),
                          int& flag, int& recursion_level, int order_num, int order_den);
                          

#endif



==> Supplementary_Material/Lemma_222/Lemma_222.cpp <==
// Computation of the second part of Lemma 2.2.

// The abstract setting is the following: we will have 'callers' which will call
// 'quadratures', which will call 'integrands'. Different callers decide for example
// when and how to split the integration domains in a different way, the quadratures
// implement different integration methods and the integrands are the different
// functions under the integral sign.


// We validate \pa_{tt} \pa_x z^{1}(0,0) for A(\eps) = [1.08050,1.08055], \eps = [0,1e-6],
// showing a uniform positive lower bound, independent of \eps.

// The previous quantity consists of 41 2D integrals: each of them we split it
// into singular and non-singular regions. The singular regions are either
// a neighbourhood of the origin, a neighbourhood of the first-coordinate axis,
// or a neighbourhood of the second-coordinate axis. The notation follows 
// closely the paper.

// The singular regions are calculated expanding both the numerator
// and the denominator in Taylor series to avoid fractions of the type 0/0.
// The non-singular ones are calculated using a Gauss-Legendre quadrature of
// order 2. All integrations are done adaptively, bisecting the region of
// integration whenever some tolerances are not met, up to a maximum number of
// bisections. The bisection in each coordinate can be done either by the midpoint
// (arithmetic mean of the endpoints) or by the geometric mean of the midpoints,
// depending on the type of integral we are calculating.

// The program is split in 3(x2) more files:

// curves.h/cpp contains information about the family of curves and its
// implementation with the different data structures (interval,itaylor,dim2taylor).
// It also contains the methods and the definition of the class ParameterSet,
// which will enclose all the information we need to perform the calculations.

// integrands.h/cpp contains the different integrands of the functions to be computed.

// methods.h/cpp contains both the caller and the quadrature methods.

// All calculations are done using rigorous arithmetics using the C-XSC library.

// Usage: ./Lemma_222_X(_Y)
// X = {"nonsingular","singular_center","singular_first_coord",
//      "singular_second_coord","singular_second_coord_special"}
// depending on the region and the integral to compute.
// Y = {1,2,3,4,5,6,7} in the "singular_second_coord" case.
// Y = {1,2,3,4,5,6} in the "singular_second_coord_special" case.

// The output is to the screen.
// For reference, the output for the different cases is located at /input_output.



#include "interval.hpp"
#include "itaylor.hpp"
#include "dim2taylor.hpp"
#include "curves.h"
#include "integrands.h"
#include "methods.h"

#include <iostream>
#include <string>
#include <cassert>
#include <vector>

using namespace cxsc;
using namespace std;
using namespace taylor;



///////////////////////////////////////////////////////////
// BEGIN DEFINITION OF THE INTEGRALS TO BE COMPUTED
///////////////////////////////////////////////////////////


// Computes \pa_t \pa_x z^{1}(0,0) for for A(\eps) = [1.08050,1.08055], 
// \eps = [0,1e-6] in the region [\delta,\pi] \times [\delta,\pi] 
// \cup [\delta,\pi] \times [-\pi,-\delta] (nonsingular region). The splitting
// is done in a geometric way.


// Input:
// * A ParameterSet p containing the necessary values of \eps, A(\eps) and the
// integration boundaries.

// Output:
// * An interval containing the calculated quantity.
// * An integer flag (passed by reference):
// - The last bit of flag is set to 1 if a division by zero is encountered.
// - The second to last bit of flag is set to 1 if we have reached the maximum depth in the recursion. 
// Otherwise flag equals zero.
interval compute_Lemma_222_nonsingular(const ParameterSet& p, int& flag){
  ivector left1(2); left1[1] = p.Left; left1[2] = p.Left;
  ivector right1(2); right1[1] = p.Right; right1[2] = p.Right;
  ivector left2(2); left2[1] = p.Left; left2[2] = -p.Right;
  ivector right2(2); right2[1] = p.Right; right2[2] = -p.Left;
  
  interval res2d_nonsing(0.0);
  interval curr_res;
  
  int rec_level = 0; rec_level++; 
  
  // B11
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B11_fast,integrand_B11_slow,
                              flag,rec_level,2));                              
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B11_fast,integrand_B11_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B11 " << curr_res << endl; res2d_nonsing += curr_res;
  // B12
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B12_fast,integrand_B12_slow,
                              flag,rec_level,2));                              
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B12_fast,integrand_B12_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B12 " << curr_res << endl; res2d_nonsing += curr_res;
  // B13
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B13_fast,integrand_B13_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B13_fast,integrand_B13_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B13 " << curr_res << endl; res2d_nonsing += curr_res;
  // B14
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B14_fast,integrand_B14_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B14_fast,integrand_B14_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B14 " << curr_res << endl; res2d_nonsing += curr_res;
  // B15
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B15_fast,integrand_B15_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B15_fast,integrand_B15_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B15 " << curr_res << endl; res2d_nonsing += curr_res;
  // B16
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B16_fast,integrand_B16_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B16_fast,integrand_B16_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B16 " << curr_res << endl; res2d_nonsing += curr_res;
  // B21
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B21_fast,integrand_B21_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B21_fast,integrand_B21_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B21 " << curr_res << endl; res2d_nonsing += curr_res;
  // B22
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B22_fast,integrand_B22_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B22_fast,integrand_B22_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B22 " << curr_res << endl; res2d_nonsing += curr_res;
  // B23
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B23_fast,integrand_B23_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B23_fast,integrand_B23_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B23 " << curr_res << endl; res2d_nonsing += curr_res;
  // B24
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B24_fast,integrand_B24_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B24_fast,integrand_B24_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B24 " << curr_res << endl; res2d_nonsing += curr_res;
  // B25
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B25_fast,integrand_B25_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B25_fast,integrand_B25_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B25 " << curr_res << endl; res2d_nonsing += curr_res;
  // B31
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B31_fast,integrand_B31_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B31_fast,integrand_B31_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B31 " << curr_res << endl; res2d_nonsing += curr_res;
  // B32
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B32_fast,integrand_B32_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B32_fast,integrand_B32_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B32 " << curr_res << endl; res2d_nonsing += curr_res;
  // B33
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B33_fast,integrand_B33_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B33_fast,integrand_B33_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B33 " << curr_res << endl; res2d_nonsing += curr_res;
  // B34
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B34_fast,integrand_B34_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B34_fast,integrand_B34_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B34 " << curr_res << endl; res2d_nonsing += curr_res;
  // B35
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B35_fast,integrand_B35_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B35_fast,integrand_B35_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  cerr << "Integrand B35 " << curr_res << endl; res2d_nonsing += curr_res;
  // B41
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B41_fast,integrand_B41_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B41_fast,integrand_B41_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B41 " << curr_res << endl; res2d_nonsing += curr_res;
  // B42
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B42_fast,integrand_B42_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B42_fast,integrand_B42_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B42 " << curr_res << endl; res2d_nonsing += curr_res;
  // B43
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B43_fast,integrand_B43_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B43_fast,integrand_B43_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B43 " << curr_res << endl; res2d_nonsing += curr_res;
  // B44
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B44_fast,integrand_B44_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B44_fast,integrand_B44_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B44 " << curr_res << endl; res2d_nonsing += curr_res;
  // B45
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B45_fast,integrand_B45_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B45_fast,integrand_B45_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B45 " << curr_res << endl; res2d_nonsing += curr_res;
  // B46
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B46_fast,integrand_B46_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B46_fast,integrand_B46_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B46 " << curr_res << endl; res2d_nonsing += curr_res;
  // B47
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B47_fast,integrand_B47_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B47_fast,integrand_B47_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B47 " << curr_res << endl; res2d_nonsing += curr_res;
  // B51
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B51_fast,integrand_B51_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B51_fast,integrand_B51_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  cerr << "Integrand B51 " << curr_res << endl; res2d_nonsing += curr_res;
  // B52
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B52_fast,integrand_B52_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B52_fast,integrand_B52_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B52 " << curr_res << endl; res2d_nonsing += curr_res;
  // B53
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B53_fast,integrand_B53_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B53_fast,integrand_B53_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B53 " << curr_res << endl; res2d_nonsing += curr_res;
  // B54
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B54_fast,integrand_B54_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B54_fast,integrand_B54_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  cerr << "Integrand B54 " << curr_res << endl; res2d_nonsing += curr_res;
  // B55
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B55_fast,integrand_B55_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B55_fast,integrand_B55_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  cerr << "Integrand B55 " << curr_res << endl; res2d_nonsing += curr_res;
  // B61
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B61_fast,integrand_B61_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B61_fast,integrand_B61_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B61 " << curr_res << endl; res2d_nonsing += curr_res;
  // B62
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B62_fast,integrand_B62_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B62_fast,integrand_B62_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B62 " << curr_res << endl; res2d_nonsing += curr_res;
  // B63
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B63_fast,integrand_B63_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B63_fast,integrand_B63_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B63 " << curr_res << endl; res2d_nonsing += curr_res;
  // B64
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B64_fast,integrand_B64_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B64_fast,integrand_B64_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B64 " << curr_res << endl; res2d_nonsing += curr_res;
  // B65
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B65_fast,integrand_B65_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B65_fast,integrand_B65_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B65 " << curr_res << endl; res2d_nonsing += curr_res;
  // B66
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B66_fast,integrand_B66_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B66_fast,integrand_B66_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B66 " << curr_res << endl; res2d_nonsing += curr_res;
  // B67
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B67_fast,integrand_B67_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B67_fast,integrand_B67_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B67 " << curr_res << endl; res2d_nonsing += curr_res;
  // B71
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B71_fast,integrand_B71_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B71_fast,integrand_B71_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B71 " << curr_res << endl; res2d_nonsing += curr_res;
  // B72
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B72_fast,integrand_B72_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B72_fast,integrand_B72_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B72 " << curr_res << endl; res2d_nonsing += curr_res;
  // B73
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B73_fast,integrand_B73_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B73_fast,integrand_B73_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B73 " << curr_res << endl; res2d_nonsing += curr_res;
  // B74
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B74_fast,integrand_B74_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B74_fast,integrand_B74_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B74 " << curr_res << endl; res2d_nonsing += curr_res;
  // B75
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B75_fast,integrand_B75_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B75_fast,integrand_B75_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Integrand B75 " << curr_res << endl; res2d_nonsing += curr_res;
  // B76
  curr_res = (interval)2.0*(
             rec_integrate_2D_geometric(p,left1,right1,GaussLegendre2_2D,
                              integrand_B76_fast,integrand_B76_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_2D_geometric(p,left2,right2,GaussLegendre2_2D,
                              integrand_B76_fast,integrand_B76_slow,
                              flag,rec_level,2));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0);
  cerr << "Integrand B76 " << curr_res << endl; res2d_nonsing += curr_res; 
  return res2d_nonsing;
}


// Computes \pa_t \pa_x z^{1}(0,0) for for A(\eps) = [1.08050,1.08055], 
// \eps = [0,1e-6] in the region [-\delta,\delta] \times [0,\delta] 
// (singular center). The integration is done by expanding in a Taylor series
// around (0,0) in two variables both numerator and denominator and 
// cancelling the resulting powers. If this fails, then we resort to 
// Gauss-Legendre of order 2. The splitting is done in an arithmetic way.

// Input:
// * A ParameterSet p containing the necessary values of \eps, A(\eps) and the
// integration boundaries.

// Output:
// * An interval containing the calculated quantity.
// * An integer flag (passed by reference):
// - The last bit of flag is set to 1 if a division by zero is encountered.
// - The second to last bit of flag is set to 1 if we have reached the maximum depth in the recursion. 
// Otherwise flag equals zero.
interval compute_Lemma_222_singular_center(const ParameterSet& p, int& flag){
  ivector left1(2); left1[1] = 0; left1[2] = 0;
  ivector right1(2); right1[1] = p.Left; right1[2] = p.Left;
  ivector left2(2); left2[1] = -p.Left; left2[2] = 0;
  ivector right2(2); right2[1] = 0; right2[2] = p.Left;
  
  interval res2d_sing_center(0.0);
  interval curr_res;
  
  int rec_level = 0; rec_level++; 
  
  // B11
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B11_singularity_num_slow,
                              integrand_B11_singularity_den_slow,
                              integrand_B11_fast,integrand_B11_slow,
                              flag,rec_level,6,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B11_singularity_num_slow,
                              integrand_B11_singularity_den_slow,
                              integrand_B11_fast,integrand_B11_slow,
                              flag,rec_level,6,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B11 " << curr_res << endl; res2d_sing_center += curr_res;
  // B12
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B12_singularity_num_slow,
                              integrand_B12_singularity_den_slow,
                              integrand_B12_fast,integrand_B12_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B12_singularity_num_slow,
                              integrand_B12_singularity_den_slow,
                              integrand_B12_fast,integrand_B12_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B12 " << curr_res << endl; res2d_sing_center += curr_res;
  // B13
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B13_singularity_num_slow,
                              integrand_B13_singularity_den_slow,
                              integrand_B13_fast,integrand_B13_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B13_singularity_num_slow,
                              integrand_B13_singularity_den_slow,
                              integrand_B13_fast,integrand_B13_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B13 " << curr_res << endl; res2d_sing_center += curr_res;
  // B14
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B14_singularity_num_slow,
                              integrand_B14_singularity_den_slow,
                              integrand_B14_fast,integrand_B14_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B14_singularity_num_slow,
                              integrand_B14_singularity_den_slow,
                              integrand_B14_fast,integrand_B14_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B14 " << curr_res << endl; res2d_sing_center += curr_res;
  // B15
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B15_singularity_num_slow,
                              integrand_B15_singularity_den_slow,
                              integrand_B15_fast,integrand_B15_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B15_singularity_num_slow,
                              integrand_B15_singularity_den_slow,
                              integrand_B15_fast,integrand_B15_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B15 " << curr_res << endl; res2d_sing_center += curr_res;
  // B16
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B16_singularity_num_slow,
                              integrand_B16_singularity_den_slow,
                              integrand_B16_fast,integrand_B16_slow,
                              flag,rec_level,3,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B16_singularity_num_slow,
                              integrand_B16_singularity_den_slow,
                              integrand_B16_fast,integrand_B16_slow,
                              flag,rec_level,3,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B16 " << curr_res << endl; res2d_sing_center += curr_res;
  // B21
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B21_singularity_num_slow,
                              integrand_B21_singularity_den_slow,
                              integrand_B21_fast,integrand_B21_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B21_singularity_num_slow,
                              integrand_B21_singularity_den_slow,
                              integrand_B21_fast,integrand_B21_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B21 " << curr_res << endl; res2d_sing_center += curr_res;
  // B22
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B22_singularity_num_slow,
                              integrand_B22_singularity_den_slow,
                              integrand_B22_fast,integrand_B22_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B22_singularity_num_slow,
                              integrand_B22_singularity_den_slow,
                              integrand_B22_fast,integrand_B22_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B22 " << curr_res << endl; res2d_sing_center += curr_res;
  // B23
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B23_singularity_num_slow,
                              integrand_B23_singularity_den_slow,
                              integrand_B23_fast,integrand_B23_slow,
                              flag,rec_level,2,6,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B23_singularity_num_slow,
                              integrand_B23_singularity_den_slow,
                              integrand_B23_fast,integrand_B23_slow,
                              flag,rec_level,2,6,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B23 " << curr_res << endl; res2d_sing_center += curr_res;
  // B24
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B24_singularity_num_slow,
                              integrand_B24_singularity_den_slow,
                              integrand_B24_fast,integrand_B24_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B24_singularity_num_slow,
                              integrand_B24_singularity_den_slow,
                              integrand_B24_fast,integrand_B24_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B24 " << curr_res << endl; res2d_sing_center += curr_res;
  // B25
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B25_singularity_num_slow,
                              integrand_B25_singularity_den_slow,
                              integrand_B25_fast,integrand_B25_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B25_singularity_num_slow,
                              integrand_B25_singularity_den_slow,
                              integrand_B25_fast,integrand_B25_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B25 " << curr_res << endl; res2d_sing_center += curr_res;
  // B31
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B31_singularity_num_slow,
                              integrand_B31_singularity_den_slow,
                              integrand_B31_fast,integrand_B31_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B31_singularity_num_slow,
                              integrand_B31_singularity_den_slow,
                              integrand_B31_fast,integrand_B31_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B31 " << curr_res << endl; res2d_sing_center += curr_res;
  // B32
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B32_singularity_num_slow,
                              integrand_B32_singularity_den_slow,
                              integrand_B32_fast,integrand_B32_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B32_singularity_num_slow,
                              integrand_B32_singularity_den_slow,
                              integrand_B32_fast,integrand_B32_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B32 " << curr_res << endl; res2d_sing_center += curr_res;
  // B33
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B33_singularity_num_slow,
                              integrand_B33_singularity_den_slow,
                              integrand_B33_fast,integrand_B33_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B33_singularity_num_slow,
                              integrand_B33_singularity_den_slow,
                              integrand_B33_fast,integrand_B33_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B33 " << curr_res << endl; res2d_sing_center += curr_res;
  // B34
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B34_singularity_num_slow,
                              integrand_B34_singularity_den_slow,
                              integrand_B34_fast,integrand_B34_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B34_singularity_num_slow,
                              integrand_B34_singularity_den_slow,
                              integrand_B34_fast,integrand_B34_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B34 " << curr_res << endl; res2d_sing_center += curr_res;
  // B35
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B35_singularity_num_slow,
                              integrand_B35_singularity_den_slow,
                              integrand_B35_fast,integrand_B35_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B35_singularity_num_slow,
                              integrand_B35_singularity_den_slow,
                              integrand_B35_fast,integrand_B35_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B35 " << curr_res << endl; res2d_sing_center += curr_res;
  // B41
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B41_singularity_num_slow,
                              integrand_B41_singularity_den_slow,
                              integrand_B41_fast,integrand_B41_slow,
                              flag,rec_level,3,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B41_singularity_num_slow,
                              integrand_B41_singularity_den_slow,
                              integrand_B41_fast,integrand_B41_slow,
                              flag,rec_level,3,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  cerr << "Center singularity B41 " << curr_res << endl; res2d_sing_center += curr_res;
  // B42
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B42_singularity_num_slow,
                              integrand_B42_singularity_den_slow,
                              integrand_B42_fast,integrand_B42_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B42_singularity_num_slow,
                              integrand_B42_singularity_den_slow,
                              integrand_B42_fast,integrand_B42_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B42 " << curr_res << endl; res2d_sing_center += curr_res;
  // B43
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B43_singularity_num_slow,
                              integrand_B43_singularity_den_slow,
                              integrand_B43_fast,integrand_B43_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B43_singularity_num_slow,
                              integrand_B43_singularity_den_slow,
                              integrand_B43_fast,integrand_B43_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B43 " << curr_res << endl; res2d_sing_center += curr_res;
  // B44
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B44_singularity_num_slow,
                              integrand_B44_singularity_den_slow,
                              integrand_B44_fast,integrand_B44_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B44_singularity_num_slow,
                              integrand_B44_singularity_den_slow,
                              integrand_B44_fast,integrand_B44_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B44 " << curr_res << endl; res2d_sing_center += curr_res;
  // B45
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B45_singularity_num_slow,
                              integrand_B45_singularity_den_slow,
                              integrand_B45_fast,integrand_B45_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B45_singularity_num_slow,
                              integrand_B45_singularity_den_slow,
                              integrand_B45_fast,integrand_B45_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B45 " << curr_res << endl; res2d_sing_center += curr_res;
  // B46
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B46_singularity_num_slow,
                              integrand_B46_singularity_den_slow,
                              integrand_B46_fast,integrand_B46_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B46_singularity_num_slow,
                              integrand_B46_singularity_den_slow,
                              integrand_B46_fast,integrand_B46_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  cerr << "Center singularity B46 " << curr_res << endl; res2d_sing_center += curr_res;
  // B47
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B47_singularity_num_slow,
                              integrand_B47_singularity_den_slow,
                              integrand_B47_fast,integrand_B47_slow,
                              flag,rec_level,2,12,2,12));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B47_singularity_num_slow,
                              integrand_B47_singularity_den_slow,
                              integrand_B47_fast,integrand_B47_slow,
                              flag,rec_level,2,12,2,12));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B47 " << curr_res << endl; res2d_sing_center += curr_res;
  // B51
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B51_singularity_num_slow,
                              integrand_B51_singularity_den_slow,
                              integrand_B51_fast,integrand_B51_slow,
                              flag,rec_level,3,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B51_singularity_num_slow,
                              integrand_B51_singularity_den_slow,
                              integrand_B51_fast,integrand_B51_slow,
                              flag,rec_level,3,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B51 " << curr_res << endl; res2d_sing_center += curr_res;
  // B52
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B52_singularity_num_slow,
                              integrand_B52_singularity_den_slow,
                              integrand_B52_fast,integrand_B52_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B52_singularity_num_slow,
                              integrand_B52_singularity_den_slow,
                              integrand_B52_fast,integrand_B52_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B52 " << curr_res << endl; res2d_sing_center += curr_res;
  // B53
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B53_singularity_num_slow,
                              integrand_B53_singularity_den_slow,
                              integrand_B53_fast,integrand_B53_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B53_singularity_num_slow,
                              integrand_B53_singularity_den_slow,
                              integrand_B53_fast,integrand_B53_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B53 " << curr_res << endl; res2d_sing_center += curr_res;
  // B54
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B54_singularity_num_slow,
                              integrand_B54_singularity_den_slow,
                              integrand_B54_fast,integrand_B54_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B54_singularity_num_slow,
                              integrand_B54_singularity_den_slow,
                              integrand_B54_fast,integrand_B54_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B54 " << curr_res << endl; res2d_sing_center += curr_res;
  // B55
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B55_singularity_num_slow,
                              integrand_B55_singularity_den_slow,
                              integrand_B55_fast,integrand_B55_slow,
                              flag,rec_level,2,12,2,12));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B55_singularity_num_slow,
                              integrand_B55_singularity_den_slow,
                              integrand_B55_fast,integrand_B55_slow,
                              flag,rec_level,2,12,2,12));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B55 " << curr_res << endl; res2d_sing_center += curr_res;
  // B61
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B61_singularity_num_slow,
                              integrand_B61_singularity_den_slow,
                              integrand_B61_fast,integrand_B61_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B61_singularity_num_slow,
                              integrand_B61_singularity_den_slow,
                              integrand_B61_fast,integrand_B61_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B61 " << curr_res << endl; res2d_sing_center += curr_res;
  // B62
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B62_singularity_num_slow,
                              integrand_B62_singularity_den_slow,
                              integrand_B62_fast,integrand_B62_slow,
                              flag,rec_level,4,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B62_singularity_num_slow,
                              integrand_B62_singularity_den_slow,
                              integrand_B62_fast,integrand_B62_slow,
                              flag,rec_level,4,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B62 " << curr_res << endl; res2d_sing_center += curr_res;
  // B63
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B63_singularity_num_slow,
                              integrand_B63_singularity_den_slow,
                              integrand_B63_fast,integrand_B63_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B63_singularity_num_slow,
                              integrand_B63_singularity_den_slow,
                              integrand_B63_fast,integrand_B63_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B63 " << curr_res << endl; res2d_sing_center += curr_res;
  // B64
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B64_singularity_num_slow,
                              integrand_B64_singularity_den_slow,
                              integrand_B64_fast,integrand_B64_slow,
                              flag,rec_level,8,4,6,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B64_singularity_num_slow,
                              integrand_B64_singularity_den_slow,
                              integrand_B64_fast,integrand_B64_slow,
                              flag,rec_level,8,4,6,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B64 " << curr_res << endl; res2d_sing_center += curr_res;
  // B65
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B65_singularity_num_slow,
                              integrand_B65_singularity_den_slow,
                              integrand_B65_fast,integrand_B65_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B65_singularity_num_slow,
                              integrand_B65_singularity_den_slow,
                              integrand_B65_fast,integrand_B65_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B65 " << curr_res << endl; res2d_sing_center += curr_res;
  // B66
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B66_singularity_num_slow,
                              integrand_B66_singularity_den_slow,
                              integrand_B66_fast,integrand_B66_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B66_singularity_num_slow,
                              integrand_B66_singularity_den_slow,
                              integrand_B66_fast,integrand_B66_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B66 " << curr_res << endl; res2d_sing_center += curr_res;
  // B67
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B67_singularity_num_slow,
                              integrand_B67_singularity_den_slow,
                              integrand_B67_fast,integrand_B67_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B67_singularity_num_slow,
                              integrand_B67_singularity_den_slow,
                              integrand_B67_fast,integrand_B67_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B67 " << curr_res << endl; res2d_sing_center += curr_res;
  // B71
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B71_singularity_num_slow,
                              integrand_B71_singularity_den_slow,
                              integrand_B71_fast,integrand_B71_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B71_singularity_num_slow,
                              integrand_B71_singularity_den_slow,
                              integrand_B71_fast,integrand_B71_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B71 " << curr_res << endl; res2d_sing_center += curr_res;
  // B72
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B72_singularity_num_slow,
                              integrand_B72_singularity_den_slow,
                              integrand_B72_fast,integrand_B72_slow,
                              flag,rec_level,4,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B72_singularity_num_slow,
                              integrand_B72_singularity_den_slow,
                              integrand_B72_fast,integrand_B72_slow,
                              flag,rec_level,4,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B72 " << curr_res << endl; res2d_sing_center += curr_res;
  // B73
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B73_singularity_num_slow,
                              integrand_B73_singularity_den_slow,
                              integrand_B73_fast,integrand_B73_slow,
                              flag,rec_level,8,4,6,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B73_singularity_num_slow,
                              integrand_B73_singularity_den_slow,
                              integrand_B73_fast,integrand_B73_slow,
                              flag,rec_level,8,4,6,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B73 " << curr_res << endl; res2d_sing_center += curr_res;
  // B74
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B74_singularity_num_slow,
                              integrand_B74_singularity_den_slow,
                              integrand_B74_fast,integrand_B74_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B74_singularity_num_slow,
                              integrand_B74_singularity_den_slow,
                              integrand_B74_fast,integrand_B74_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B74 " << curr_res << endl; res2d_sing_center += curr_res;
  // B75
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B75_singularity_num_slow,
                              integrand_B75_singularity_den_slow,
                              integrand_B75_fast,integrand_B75_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B75_singularity_num_slow,
                              integrand_B75_singularity_den_slow,
                              integrand_B75_fast,integrand_B75_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B75 " << curr_res << endl; res2d_sing_center += curr_res;
  // B76
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_2D,
                              integrand_B76_singularity_num_slow,
                              integrand_B76_singularity_den_slow,
                              integrand_B76_fast,integrand_B76_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_2D,
                              integrand_B76_singularity_num_slow,
                              integrand_B76_singularity_den_slow,
                              integrand_B76_fast,integrand_B76_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Center singularity B76 " << curr_res << endl; res2d_sing_center += curr_res;
  return res2d_sing_center;
}


// Computes \pa_t \pa_x z^{1}(0,0) for for A(\eps) = [1.08050,1.08055], 
// \eps = [0,1e-6] in the region [-\delta,\delta] \times [\delta,\pi]
// (singular first-coordinate). The integration is done by expanding in a Taylor series
// around (0,z) in the y-variable both numerator and denominator and cancelling 
// the resulting powers. If this fails, then we resort to Gauss-Legendre 
// of order 2. The splitting is done in an arithmetic way.

// Input:
// * A ParameterSet p containing the necessary values of \eps, A(\eps) and the
// integration boundaries.

// Output:
// * An interval containing the calculated quantity.
// * An integer flag (passed by reference):
// - The last bit of flag is set to 1 if a division by zero is encountered.
// - The second to last bit of flag is set to 1 if we have reached the maximum depth in the recursion. 
// Otherwise flag equals zero.
interval compute_Lemma_222_singular_first_var(const ParameterSet& p, int& flag){
  ivector left1(2); left1[1] = 0; left1[2] = p.Left;
  ivector right1(2); right1[1] = p.Left; right1[2] = p.Right;
  ivector left2(2); left2[1] = -p.Left; left2[2] = p.Left;
  ivector right2(2); right2[1] = 0; right2[2] = p.Right;
  
  interval res2d_sing_first_var(0.0);
  interval curr_res;
  
  int rec_level = 0; rec_level++;
  
  // B11
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B11_singularity_num_slow,
                              integrand_B11_singularity_den_slow,
                              integrand_B11_fast,integrand_B11_slow,
                              flag,rec_level,6,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B11_singularity_num_slow,
                              integrand_B11_singularity_den_slow,
                              integrand_B11_fast,integrand_B11_slow,
                              flag,rec_level,6,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B11 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B12
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B12_singularity_num_slow,
                              integrand_B12_singularity_den_slow,
                              integrand_B12_fast,integrand_B12_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B12_singularity_num_slow,
                              integrand_B12_singularity_den_slow,
                              integrand_B12_fast,integrand_B12_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B12 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B13
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B13_singularity_num_slow,
                              integrand_B13_singularity_den_slow,
                              integrand_B13_fast,integrand_B13_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B13_singularity_num_slow,
                              integrand_B13_singularity_den_slow,
                              integrand_B13_fast,integrand_B13_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B13 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B14
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B14_singularity_num_slow,
                              integrand_B14_singularity_den_slow,
                              integrand_B14_fast,integrand_B14_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B14_singularity_num_slow,
                              integrand_B14_singularity_den_slow,
                              integrand_B14_fast,integrand_B14_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B14 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B15
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B15_singularity_num_slow,
                              integrand_B15_singularity_den_slow,
                              integrand_B15_fast,integrand_B15_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B15_singularity_num_slow,
                              integrand_B15_singularity_den_slow,
                              integrand_B15_fast,integrand_B15_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B15 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B16
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B16_singularity_num_slow,
                              integrand_B16_singularity_den_slow,
                              integrand_B16_fast,integrand_B16_slow,
                              flag,rec_level,3,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B16_singularity_num_slow,
                              integrand_B16_singularity_den_slow,
                              integrand_B16_fast,integrand_B16_slow,
                              flag,rec_level,3,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B16 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B21
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B21_singularity_num_slow,
                              integrand_B21_singularity_den_slow,
                              integrand_B21_fast,integrand_B21_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B21_singularity_num_slow,
                              integrand_B21_singularity_den_slow,
                              integrand_B21_fast,integrand_B21_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B21 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B22
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B22_singularity_num_slow,
                              integrand_B22_singularity_den_slow,
                              integrand_B22_fast,integrand_B22_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B22_singularity_num_slow,
                              integrand_B22_singularity_den_slow,
                              integrand_B22_fast,integrand_B22_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B22 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B23
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B23_singularity_num_slow,
                              integrand_B23_singularity_den_slow,
                              integrand_B23_fast,integrand_B23_slow,
                              flag,rec_level,2,6,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B23_singularity_num_slow,
                              integrand_B23_singularity_den_slow,
                              integrand_B23_fast,integrand_B23_slow,
                              flag,rec_level,2,6,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B23 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B24
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B24_singularity_num_slow,
                              integrand_B24_singularity_den_slow,
                              integrand_B24_fast,integrand_B24_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B24_singularity_num_slow,
                              integrand_B24_singularity_den_slow,
                              integrand_B24_fast,integrand_B24_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B24 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B25
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B25_singularity_num_slow,
                              integrand_B25_singularity_den_slow,
                              integrand_B25_fast,integrand_B25_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B25_singularity_num_slow,
                              integrand_B25_singularity_den_slow,
                              integrand_B25_fast,integrand_B25_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B25 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B31
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B31_singularity_num_slow,
                              integrand_B31_singularity_den_slow,
                              integrand_B31_fast,integrand_B31_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B31_singularity_num_slow,
                              integrand_B31_singularity_den_slow,
                              integrand_B31_fast,integrand_B31_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B31 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B32
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B32_singularity_num_slow,
                              integrand_B32_singularity_den_slow,
                              integrand_B32_fast,integrand_B32_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B32_singularity_num_slow,
                              integrand_B32_singularity_den_slow,
                              integrand_B32_fast,integrand_B32_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B32 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B33
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B33_singularity_num_slow,
                              integrand_B33_singularity_den_slow,
                              integrand_B33_fast,integrand_B33_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B33_singularity_num_slow,
                              integrand_B33_singularity_den_slow,
                              integrand_B33_fast,integrand_B33_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B33 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B34
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B34_singularity_num_slow,
                              integrand_B34_singularity_den_slow,
                              integrand_B34_fast,integrand_B34_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B34_singularity_num_slow,
                              integrand_B34_singularity_den_slow,
                              integrand_B34_fast,integrand_B34_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B34 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B35
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B35_singularity_num_slow,
                              integrand_B35_singularity_den_slow,
                              integrand_B35_fast,integrand_B35_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B35_singularity_num_slow,
                              integrand_B35_singularity_den_slow,
                              integrand_B35_fast,integrand_B35_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B35 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B41
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B41_singularity_num_slow,
                              integrand_B41_singularity_den_slow,
                              integrand_B41_fast,integrand_B41_slow,
                              flag,rec_level,3,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B41_singularity_num_slow,
                              integrand_B41_singularity_den_slow,
                              integrand_B41_fast,integrand_B41_slow,
                              flag,rec_level,3,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B41 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B42
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B42_singularity_num_slow,
                              integrand_B42_singularity_den_slow,
                              integrand_B42_fast,integrand_B42_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B42_singularity_num_slow,
                              integrand_B42_singularity_den_slow,
                              integrand_B42_fast,integrand_B42_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B42 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B43
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B43_singularity_num_slow,
                              integrand_B43_singularity_den_slow,
                              integrand_B43_fast,integrand_B43_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B43_singularity_num_slow,
                              integrand_B43_singularity_den_slow,
                              integrand_B43_fast,integrand_B43_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B43 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B44
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B44_singularity_num_slow,
                              integrand_B44_singularity_den_slow,
                              integrand_B44_fast,integrand_B44_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B44_singularity_num_slow,
                              integrand_B44_singularity_den_slow,
                              integrand_B44_fast,integrand_B44_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B44 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B45
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B45_singularity_num_slow,
                              integrand_B45_singularity_den_slow,
                              integrand_B45_fast,integrand_B45_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B45_singularity_num_slow,
                              integrand_B45_singularity_den_slow,
                              integrand_B45_fast,integrand_B45_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B45 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B46
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B46_singularity_num_slow,
                              integrand_B46_singularity_den_slow,
                              integrand_B46_fast,integrand_B46_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B46_singularity_num_slow,
                              integrand_B46_singularity_den_slow,
                              integrand_B46_fast,integrand_B46_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B46 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B47
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B47_singularity_num_slow,
                              integrand_B47_singularity_den_slow,
                              integrand_B47_fast,integrand_B47_slow,
                              flag,rec_level,2,12,2,12));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B47_singularity_num_slow,
                              integrand_B47_singularity_den_slow,
                              integrand_B47_fast,integrand_B47_slow,
                              flag,rec_level,2,12,2,12));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B47 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B51
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B51_singularity_num_slow,
                              integrand_B51_singularity_den_slow,
                              integrand_B51_fast,integrand_B51_slow,
                              flag,rec_level,3,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B51_singularity_num_slow,
                              integrand_B51_singularity_den_slow,
                              integrand_B51_fast,integrand_B51_slow,
                              flag,rec_level,3,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B51 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B52
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B52_singularity_num_slow,
                              integrand_B52_singularity_den_slow,
                              integrand_B52_fast,integrand_B52_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B52_singularity_num_slow,
                              integrand_B52_singularity_den_slow,
                              integrand_B52_fast,integrand_B52_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B52 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B53
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B53_singularity_num_slow,
                              integrand_B53_singularity_den_slow,
                              integrand_B53_fast,integrand_B53_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B53_singularity_num_slow,
                              integrand_B53_singularity_den_slow,
                              integrand_B53_fast,integrand_B53_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B53 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B54
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B54_singularity_num_slow,
                              integrand_B54_singularity_den_slow,
                              integrand_B54_fast,integrand_B54_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B54_singularity_num_slow,
                              integrand_B54_singularity_den_slow,
                              integrand_B54_fast,integrand_B54_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B54 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B55
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B55_singularity_num_slow,
                              integrand_B55_singularity_den_slow,
                              integrand_B55_fast,integrand_B55_slow,
                              flag,rec_level,2,12,2,12));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B55_singularity_num_slow,
                              integrand_B55_singularity_den_slow,
                              integrand_B55_fast,integrand_B55_slow,
                              flag,rec_level,2,12,2,12));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B55 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B61
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B61_singularity_num_slow,
                              integrand_B61_singularity_den_slow,
                              integrand_B61_fast,integrand_B61_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B61_singularity_num_slow,
                              integrand_B61_singularity_den_slow,
                              integrand_B61_fast,integrand_B61_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B61 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B62
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B62_singularity_num_slow,
                              integrand_B62_singularity_den_slow,
                              integrand_B62_fast,integrand_B62_slow,
                              flag,rec_level,4,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B62_singularity_num_slow,
                              integrand_B62_singularity_den_slow,
                              integrand_B62_fast,integrand_B62_slow,
                              flag,rec_level,4,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B62 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B63
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B63_singularity_num_slow,
                              integrand_B63_singularity_den_slow,
                              integrand_B63_fast,integrand_B63_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B63_singularity_num_slow,
                              integrand_B63_singularity_den_slow,
                              integrand_B63_fast,integrand_B63_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B63 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B64
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B64_singularity_num_slow,
                              integrand_B64_singularity_den_slow,
                              integrand_B64_fast,integrand_B64_slow,
                              flag,rec_level,8,4,6,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B64_singularity_num_slow,
                              integrand_B64_singularity_den_slow,
                              integrand_B64_fast,integrand_B64_slow,
                              flag,rec_level,8,4,6,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B64 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B65
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B65_singularity_num_slow,
                              integrand_B65_singularity_den_slow,
                              integrand_B65_fast,integrand_B65_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B65_singularity_num_slow,
                              integrand_B65_singularity_den_slow,
                              integrand_B65_fast,integrand_B65_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B65 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B66
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B66_singularity_num_slow,
                              integrand_B66_singularity_den_slow,
                              integrand_B66_fast,integrand_B66_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B66_singularity_num_slow,
                              integrand_B66_singularity_den_slow,
                              integrand_B66_fast,integrand_B66_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B66 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B67
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B67_singularity_num_slow,
                              integrand_B67_singularity_den_slow,
                              integrand_B67_fast,integrand_B67_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B67_singularity_num_slow,
                              integrand_B67_singularity_den_slow,
                              integrand_B67_fast,integrand_B67_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B67 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B71
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B71_singularity_num_slow,
                              integrand_B71_singularity_den_slow,
                              integrand_B71_fast,integrand_B71_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B71_singularity_num_slow,
                              integrand_B71_singularity_den_slow,
                              integrand_B71_fast,integrand_B71_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B71 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B72
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B72_singularity_num_slow,
                              integrand_B72_singularity_den_slow,
                              integrand_B72_fast,integrand_B72_slow,
                              flag,rec_level,4,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B72_singularity_num_slow,
                              integrand_B72_singularity_den_slow,
                              integrand_B72_fast,integrand_B72_slow,
                              flag,rec_level,4,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B72 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B73
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B73_singularity_num_slow,
                              integrand_B73_singularity_den_slow,
                              integrand_B73_fast,integrand_B73_slow,
                              flag,rec_level,8,4,6,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B73_singularity_num_slow,
                              integrand_B73_singularity_den_slow,
                              integrand_B73_fast,integrand_B73_slow,
                              flag,rec_level,8,4,6,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B73 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B74
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B74_singularity_num_slow,
                              integrand_B74_singularity_den_slow,
                              integrand_B74_fast,integrand_B74_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B74_singularity_num_slow,
                              integrand_B74_singularity_den_slow,
                              integrand_B74_fast,integrand_B74_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B74 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B75
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B75_singularity_num_slow,
                              integrand_B75_singularity_den_slow,
                              integrand_B75_fast,integrand_B75_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B75_singularity_num_slow,
                              integrand_B75_singularity_den_slow,
                              integrand_B75_fast,integrand_B75_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B75 " << curr_res << endl; res2d_sing_first_var += curr_res;
  // B76
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_x_axis_2D,
                              integrand_B76_singularity_num_slow,
                              integrand_B76_singularity_den_slow,
                              integrand_B76_fast,integrand_B76_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_x_axis_2D,
                              integrand_B76_singularity_num_slow,
                              integrand_B76_singularity_den_slow,
                              integrand_B76_fast,integrand_B76_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Y-axis singularity B76 " << curr_res << endl; res2d_sing_first_var += curr_res;
  return res2d_sing_first_var;
}


// Computes \pa_t \pa_x z^{1}(0,0) for for A(\eps) = [1.08050,1.08055], 
// \eps = [0,1e-6] in the region [\delta,\pi] \times [-\delta,\delta]
// (singular second-coordinate). The integration is done by expanding in a Taylor series
// around (y,0) in the z-variable both numerator and denominator and cancelling 
// the resulting powers. If this fails, then we resort to Gauss-Legendre 
// of order 2.

// The domain of integration is split into 3x2 pieces (6 integrals). The last two,
// corresponding to [0.95,\pi] \times [-\delta,\delta] are split in a geometric
// way in the first coordinate, arithmetic in the second. The remaining four,
// corresponding to [\delta, 0.95] are split in an arithmetic way in both
// coordinates.

// This function computes the terms B_{11} to B_{16} (see paper).

// Input:
// * A ParameterSet p containing the necessary values of \eps, A(\eps) and the
// integration boundaries.

// Output:
// * An interval containing the calculated quantity.
// * An integer flag (passed by reference):
// - The last bit of flag is set to 1 if a division by zero is encountered.
// - The second to last bit of flag is set to 1 if we have reached the maximum depth in the recursion. 
// Otherwise flag equals zero.
interval compute_Lemma_222_singular_second_var_split_1(const ParameterSet& p, int& flag){
  ivector left1(2); left1[1] = p.Left; left1[2] = 0;
  ivector right1(2); right1[1] = (interval)0.65; right1[2] = p.Left;
  ivector left2(2); left2[1] = p.Left; left2[2] = -p.Left;
  ivector right2(2); right2[1] = (interval)0.65; right2[2] = 0;
  ivector left3(2); left3[1] = (interval)0.65; left3[2] = 0;
  ivector right3(2); right3[1] = (interval)0.95; right3[2] = p.Left;
  ivector left4(2); left4[1] = (interval)0.65; left4[2] = -p.Left;
  ivector right4(2); right4[1] = (interval)0.95; right4[2] = 0;
  ivector left5(2); left5[1] = (interval)0.95; left5[2] = 0;
  ivector right5(2); right5[1] = p.Right; right5[2] = p.Left;
  ivector left6(2); left6[1] = (interval)0.95; left6[2] = -p.Left;
  ivector right6(2); right6[1] = p.Right; right6[2] = 0;
  
  interval res2d_sing_second_var(0.0);
  interval curr_res(0.0);
  
  int rec_level = 0; rec_level++;
  
  // B11
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B11_singularity_num_slow,
                              integrand_B11_singularity_den_slow,
                              integrand_B11_fast,integrand_B11_slow,
                              flag,rec_level,6,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B11_singularity_num_slow,
                              integrand_B11_singularity_den_slow,
                              integrand_B11_fast,integrand_B11_slow,
                              flag,rec_level,6,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B11_singularity_num_slow,
                              integrand_B11_singularity_den_slow,
                              integrand_B11_fast,integrand_B11_slow,
                              flag,rec_level,6,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B11_singularity_num_slow,
                              integrand_B11_singularity_den_slow,
                              integrand_B11_fast,integrand_B11_slow,
                              flag,rec_level,6,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B11_singularity_num_slow,
                              integrand_B11_singularity_den_slow,
                              integrand_B11_fast,integrand_B11_slow,
                              flag,rec_level,6,4,2,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B11_singularity_num_slow,
                              integrand_B11_singularity_den_slow,
                              integrand_B11_fast,integrand_B11_slow,
                              flag,rec_level,6,4,2,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B11 " << curr_res << endl; res2d_sing_second_var += curr_res;

  // B12
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B12_singularity_num_slow,
                              integrand_B12_singularity_den_slow,
                              integrand_B12_fast,integrand_B12_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B12_singularity_num_slow,
                              integrand_B12_singularity_den_slow,
                              integrand_B12_fast,integrand_B12_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B12_singularity_num_slow,
                              integrand_B12_singularity_den_slow,
                              integrand_B12_fast,integrand_B12_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B12_singularity_num_slow,
                              integrand_B12_singularity_den_slow,
                              integrand_B12_fast,integrand_B12_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B12_singularity_num_slow,
                              integrand_B12_singularity_den_slow,
                              integrand_B12_fast,integrand_B12_slow,
                              flag,rec_level,2,4,2,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B12_singularity_num_slow,
                              integrand_B12_singularity_den_slow,
                              integrand_B12_fast,integrand_B12_slow,
                              flag,rec_level,2,4,2,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B12 " << curr_res << endl; res2d_sing_second_var += curr_res;

  // B13
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B13_singularity_num_slow,
                              integrand_B13_singularity_den_slow,
                              integrand_B13_fast,integrand_B13_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B13_singularity_num_slow,
                              integrand_B13_singularity_den_slow,
                              integrand_B13_fast,integrand_B13_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B13_singularity_num_slow,
                              integrand_B13_singularity_den_slow,
                              integrand_B13_fast,integrand_B13_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B13_singularity_num_slow,
                              integrand_B13_singularity_den_slow,
                              integrand_B13_fast,integrand_B13_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B13_singularity_num_slow,
                              integrand_B13_singularity_den_slow,
                              integrand_B13_fast,integrand_B13_slow,
                              flag,rec_level,6,4,4,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B13_singularity_num_slow,
                              integrand_B13_singularity_den_slow,
                              integrand_B13_fast,integrand_B13_slow,
                              flag,rec_level,6,4,4,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B13 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  // B14
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B14_singularity_num_slow,
                              integrand_B14_singularity_den_slow,
                              integrand_B14_fast,integrand_B14_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B14_singularity_num_slow,
                              integrand_B14_singularity_den_slow,
                              integrand_B14_fast,integrand_B14_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B14_singularity_num_slow,
                              integrand_B14_singularity_den_slow,
                              integrand_B14_fast,integrand_B14_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B14_singularity_num_slow,
                              integrand_B14_singularity_den_slow,
                              integrand_B14_fast,integrand_B14_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B14_singularity_num_slow,
                              integrand_B14_singularity_den_slow,
                              integrand_B14_fast,integrand_B14_slow,
                              flag,rec_level,3,4,2,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B14_singularity_num_slow,
                              integrand_B14_singularity_den_slow,
                              integrand_B14_fast,integrand_B14_slow,
                              flag,rec_level,3,4,2,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B14 " << curr_res << endl; res2d_sing_second_var += curr_res;

  // B15
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B15_singularity_num_slow,
                              integrand_B15_singularity_den_slow,
                              integrand_B15_fast,integrand_B15_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B15_singularity_num_slow,
                              integrand_B15_singularity_den_slow,
                              integrand_B15_fast,integrand_B15_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B15_singularity_num_slow,
                              integrand_B15_singularity_den_slow,
                              integrand_B15_fast,integrand_B15_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B15_singularity_num_slow,
                              integrand_B15_singularity_den_slow,
                              integrand_B15_fast,integrand_B15_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B15_singularity_num_slow,
                              integrand_B15_singularity_den_slow,
                              integrand_B15_fast,integrand_B15_slow,
                              flag,rec_level,3,4,2,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B15_singularity_num_slow,
                              integrand_B15_singularity_den_slow,
                              integrand_B15_fast,integrand_B15_slow,
                              flag,rec_level,3,4,2,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B15 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  // B16
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B16_singularity_num_slow,
                              integrand_B16_singularity_den_slow,
                              integrand_B16_fast,integrand_B16_slow,
                              flag,rec_level,3,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B16_singularity_num_slow,
                              integrand_B16_singularity_den_slow,
                              integrand_B16_fast,integrand_B16_slow,
                              flag,rec_level,3,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B16_singularity_num_slow,
                              integrand_B16_singularity_den_slow,
                              integrand_B16_fast,integrand_B16_slow,
                              flag,rec_level,3,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B16_singularity_num_slow,
                              integrand_B16_singularity_den_slow,
                              integrand_B16_fast,integrand_B16_slow,
                              flag,rec_level,3,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B16_singularity_num_slow,
                              integrand_B16_singularity_den_slow,
                              integrand_B16_fast,integrand_B16_slow,
                              flag,rec_level,3,8,2,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B16_singularity_num_slow,
                              integrand_B16_singularity_den_slow,
                              integrand_B16_fast,integrand_B16_slow,
                              flag,rec_level,3,8,2,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B16 " << curr_res << endl; res2d_sing_second_var += curr_res;
  return res2d_sing_second_var;
}

// Computes \pa_t \pa_x z^{1}(0,0) for for A(\eps) = [1.08050,1.08055], 
// \eps = [0,1e-6] in the region [\delta,\pi] \times [-\delta,\delta]
// (singular second-coordinate). The integration is done by expanding in a Taylor series
// around (y,0) in the z-variable both numerator and denominator and cancelling 
// the resulting powers. If this fails, then we resort to Gauss-Legendre 
// of order 2.

// The domain of integration is split into 3x2 pieces (6 integrals). The last two,
// corresponding to [0.95,\pi] \times [-\delta,\delta] are split in a geometric
// way in the first coordinate, arithmetic in the second. The remaining four,
// corresponding to [\delta, 0.95] are split in an arithmetic way in both
// coordinates.

// This function computes the terms B_{21} to B_{25} (see paper).

// Input:
// * A ParameterSet p containing the necessary values of \eps, A(\eps) and the
// integration boundaries.

// Output:
// * An interval containing the calculated quantity.
// * An integer flag (passed by reference):
// - The last bit of flag is set to 1 if a division by zero is encountered.
// - The second to last bit of flag is set to 1 if we have reached the maximum depth in the recursion. 
// Otherwise flag equals zero.

interval compute_Lemma_222_singular_second_var_split_2(const ParameterSet& p, int& flag){
  ivector left1(2); left1[1] = p.Left; left1[2] = 0;
  ivector right1(2); right1[1] = (interval)0.65; right1[2] = p.Left;
  ivector left2(2); left2[1] = p.Left; left2[2] = -p.Left;
  ivector right2(2); right2[1] = (interval)0.65; right2[2] = 0;
  ivector left3(2); left3[1] = (interval)0.65; left3[2] = 0;
  ivector right3(2); right3[1] = (interval)0.95; right3[2] = p.Left;
  ivector left4(2); left4[1] = (interval)0.65; left4[2] = -p.Left;
  ivector right4(2); right4[1] = (interval)0.95; right4[2] = 0;
  ivector left5(2); left5[1] = (interval)0.95; left5[2] = 0;
  ivector right5(2); right5[1] = p.Right; right5[2] = p.Left;
  ivector left6(2); left6[1] = (interval)0.95; left6[2] = -p.Left;
  ivector right6(2); right6[1] = p.Right; right6[2] = 0;
  
  interval res2d_sing_second_var(0.0);
  interval curr_res(0.0);

  int rec_level = 0; rec_level++;
  
  // B21
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B21_singularity_num_slow,
                              integrand_B21_singularity_den_slow,
                              integrand_B21_fast,integrand_B21_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B21_singularity_num_slow,
                              integrand_B21_singularity_den_slow,
                              integrand_B21_fast,integrand_B21_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B21_singularity_num_slow,
                              integrand_B21_singularity_den_slow,
                              integrand_B21_fast,integrand_B21_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B21_singularity_num_slow,
                              integrand_B21_singularity_den_slow,
                              integrand_B21_fast,integrand_B21_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B21_singularity_num_slow,
                              integrand_B21_singularity_den_slow,
                              integrand_B21_fast,integrand_B21_slow,
                              flag,rec_level,3,4,2,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B21_singularity_num_slow,
                              integrand_B21_singularity_den_slow,
                              integrand_B21_fast,integrand_B21_slow,
                              flag,rec_level,3,4,2,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B21 " << curr_res << endl; res2d_sing_second_var += curr_res;

  // B22
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B22_singularity_num_slow,
                              integrand_B22_singularity_den_slow,
                              integrand_B22_fast,integrand_B22_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B22_singularity_num_slow,
                              integrand_B22_singularity_den_slow,
                              integrand_B22_fast,integrand_B22_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B22_singularity_num_slow,
                              integrand_B22_singularity_den_slow,
                              integrand_B22_fast,integrand_B22_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B22_singularity_num_slow,
                              integrand_B22_singularity_den_slow,
                              integrand_B22_fast,integrand_B22_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B22_singularity_num_slow,
                              integrand_B22_singularity_den_slow,
                              integrand_B22_fast,integrand_B22_slow,
                              flag,rec_level,5,4,4,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B22_singularity_num_slow,
                              integrand_B22_singularity_den_slow,
                              integrand_B22_fast,integrand_B22_slow,
                              flag,rec_level,5,4,4,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B22 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  // B23
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B23_singularity_num_slow,
                              integrand_B23_singularity_den_slow,
                              integrand_B23_fast,integrand_B23_slow,
                              flag,rec_level,2,6,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B23_singularity_num_slow,
                              integrand_B23_singularity_den_slow,
                              integrand_B23_fast,integrand_B23_slow,
                              flag,rec_level,2,6,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B23_singularity_num_slow,
                              integrand_B23_singularity_den_slow,
                              integrand_B23_fast,integrand_B23_slow,
                              flag,rec_level,2,6,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B23_singularity_num_slow,
                              integrand_B23_singularity_den_slow,
                              integrand_B23_fast,integrand_B23_slow,
                              flag,rec_level,2,6,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B23_singularity_num_slow,
                              integrand_B23_singularity_den_slow,
                              integrand_B23_fast,integrand_B23_slow,
                              flag,rec_level,2,6,2,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B23_singularity_num_slow,
                              integrand_B23_singularity_den_slow,
                              integrand_B23_fast,integrand_B23_slow,
                              flag,rec_level,2,6,2,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B23 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  // B24
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B24_singularity_num_slow,
                              integrand_B24_singularity_den_slow,
                              integrand_B24_fast,integrand_B24_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B24_singularity_num_slow,
                              integrand_B24_singularity_den_slow,
                              integrand_B24_fast,integrand_B24_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B24_singularity_num_slow,
                              integrand_B24_singularity_den_slow,
                              integrand_B24_fast,integrand_B24_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B24_singularity_num_slow,
                              integrand_B24_singularity_den_slow,
                              integrand_B24_fast,integrand_B24_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B24_singularity_num_slow,
                              integrand_B24_singularity_den_slow,
                              integrand_B24_fast,integrand_B24_slow,
                              flag,rec_level,2,4,2,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B24_singularity_num_slow,
                              integrand_B24_singularity_den_slow,
                              integrand_B24_fast,integrand_B24_slow,
                              flag,rec_level,2,4,2,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B24 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  // B25
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B25_singularity_num_slow,
                              integrand_B25_singularity_den_slow,
                              integrand_B25_fast,integrand_B25_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B25_singularity_num_slow,
                              integrand_B25_singularity_den_slow,
                              integrand_B25_fast,integrand_B25_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B25_singularity_num_slow,
                              integrand_B25_singularity_den_slow,
                              integrand_B25_fast,integrand_B25_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B25_singularity_num_slow,
                              integrand_B25_singularity_den_slow,
                              integrand_B25_fast,integrand_B25_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B25_singularity_num_slow,
                              integrand_B25_singularity_den_slow,
                              integrand_B25_fast,integrand_B25_slow,
                              flag,rec_level,2,8,2,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B25_singularity_num_slow,
                              integrand_B25_singularity_den_slow,
                              integrand_B25_fast,integrand_B25_slow,
                              flag,rec_level,2,8,2,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B25 " << curr_res << endl; res2d_sing_second_var += curr_res;
  return res2d_sing_second_var;
}  

// Computes \pa_t \pa_x z^{1}(0,0) for for A(\eps) = [1.08050,1.08055], 
// \eps = [0,1e-6] in the region [\delta,\pi] \times [-\delta,\delta]
// (singular second-coordinate). The integration is done by expanding in a Taylor series
// around (y,0) in the z-variable both numerator and denominator and cancelling 
// the resulting powers. If this fails, then we resort to Gauss-Legendre 
// of order 2.

// The domain of integration is split into 3x2 pieces (6 integrals). The last two,
// corresponding to [0.95,\pi] \times [-\delta,\delta] are split in a geometric
// way in the first coordinate, arithmetic in the second. The remaining four,
// corresponding to [\delta, 0.95] are split in an arithmetic way in both
// coordinates.

// This function computes the terms B_{31} to B_{35} (see paper).

// Input:
// * A ParameterSet p containing the necessary values of \eps, A(\eps) and the
// integration boundaries.

// Output:
// * An interval containing the calculated quantity.
// * An integer flag (passed by reference):
// - The last bit of flag is set to 1 if a division by zero is encountered.
// - The second to last bit of flag is set to 1 if we have reached the maximum depth in the recursion. 
// Otherwise flag equals zero.
interval compute_Lemma_222_singular_second_var_split_3(const ParameterSet& p, int& flag){
  ivector left1(2); left1[1] = p.Left; left1[2] = 0;
  ivector right1(2); right1[1] = (interval)0.65; right1[2] = p.Left;
  ivector left2(2); left2[1] = p.Left; left2[2] = -p.Left;
  ivector right2(2); right2[1] = (interval)0.65; right2[2] = 0;
  ivector left3(2); left3[1] = (interval)0.65; left3[2] = 0;
  ivector right3(2); right3[1] = (interval)0.95; right3[2] = p.Left;
  ivector left4(2); left4[1] = (interval)0.65; left4[2] = -p.Left;
  ivector right4(2); right4[1] = (interval)0.95; right4[2] = 0;
  ivector left5(2); left5[1] = (interval)0.95; left5[2] = 0;
  ivector right5(2); right5[1] = p.Right; right5[2] = p.Left;
  ivector left6(2); left6[1] = (interval)0.95; left6[2] = -p.Left;
  ivector right6(2); right6[1] = p.Right; right6[2] = 0;
  
  interval res2d_sing_second_var(0.0);
  interval curr_res(0.0);

  int rec_level = 0; rec_level++;
    
  // B31
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B31_singularity_num_slow,
                              integrand_B31_singularity_den_slow,
                              integrand_B31_fast,integrand_B31_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B31_singularity_num_slow,
                              integrand_B31_singularity_den_slow,
                              integrand_B31_fast,integrand_B31_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B31_singularity_num_slow,
                              integrand_B31_singularity_den_slow,
                              integrand_B31_fast,integrand_B31_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B31_singularity_num_slow,
                              integrand_B31_singularity_den_slow,
                              integrand_B31_fast,integrand_B31_slow,
                              flag,rec_level,3,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B31_singularity_num_slow,
                              integrand_B31_singularity_den_slow,
                              integrand_B31_fast,integrand_B31_slow,
                              flag,rec_level,3,4,2,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B31_singularity_num_slow,
                              integrand_B31_singularity_den_slow,
                              integrand_B31_fast,integrand_B31_slow,
                              flag,rec_level,3,4,2,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B31 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  // B32
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B32_singularity_num_slow,
                              integrand_B32_singularity_den_slow,
                              integrand_B32_fast,integrand_B32_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B32_singularity_num_slow,
                              integrand_B32_singularity_den_slow,
                              integrand_B32_fast,integrand_B32_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B32_singularity_num_slow,
                              integrand_B32_singularity_den_slow,
                              integrand_B32_fast,integrand_B32_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B32_singularity_num_slow,
                              integrand_B32_singularity_den_slow,
                              integrand_B32_fast,integrand_B32_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B32_singularity_num_slow,
                              integrand_B32_singularity_den_slow,
                              integrand_B32_fast,integrand_B32_slow,
                              flag,rec_level,5,4,4,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B32_singularity_num_slow,
                              integrand_B32_singularity_den_slow,
                              integrand_B32_fast,integrand_B32_slow,
                              flag,rec_level,5,4,4,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B32 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  // B33
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B33_singularity_num_slow,
                              integrand_B33_singularity_den_slow,
                              integrand_B33_fast,integrand_B33_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B33_singularity_num_slow,
                              integrand_B33_singularity_den_slow,
                              integrand_B33_fast,integrand_B33_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B33_singularity_num_slow,
                              integrand_B33_singularity_den_slow,
                              integrand_B33_fast,integrand_B33_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B33_singularity_num_slow,
                              integrand_B33_singularity_den_slow,
                              integrand_B33_fast,integrand_B33_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B33_singularity_num_slow,
                              integrand_B33_singularity_den_slow,
                              integrand_B33_fast,integrand_B33_slow,
                              flag,rec_level,2,4,2,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B33_singularity_num_slow,
                              integrand_B33_singularity_den_slow,
                              integrand_B33_fast,integrand_B33_slow,
                              flag,rec_level,2,4,2,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B33 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  // B34
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B34_singularity_num_slow,
                              integrand_B34_singularity_den_slow,
                              integrand_B34_fast,integrand_B34_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B34_singularity_num_slow,
                              integrand_B34_singularity_den_slow,
                              integrand_B34_fast,integrand_B34_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B34_singularity_num_slow,
                              integrand_B34_singularity_den_slow,
                              integrand_B34_fast,integrand_B34_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B34_singularity_num_slow,
                              integrand_B34_singularity_den_slow,
                              integrand_B34_fast,integrand_B34_slow,
                              flag,rec_level,2,4,2,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B34_singularity_num_slow,
                              integrand_B34_singularity_den_slow,
                              integrand_B34_fast,integrand_B34_slow,
                              flag,rec_level,2,4,2,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B34_singularity_num_slow,
                              integrand_B34_singularity_den_slow,
                              integrand_B34_fast,integrand_B34_slow,
                              flag,rec_level,2,4,2,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B34 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  // B35
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B35_singularity_num_slow,
                              integrand_B35_singularity_den_slow,
                              integrand_B35_fast,integrand_B35_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B35_singularity_num_slow,
                              integrand_B35_singularity_den_slow,
                              integrand_B35_fast,integrand_B35_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B35_singularity_num_slow,
                              integrand_B35_singularity_den_slow,
                              integrand_B35_fast,integrand_B35_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B35_singularity_num_slow,
                              integrand_B35_singularity_den_slow,
                              integrand_B35_fast,integrand_B35_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B35_singularity_num_slow,
                              integrand_B35_singularity_den_slow,
                              integrand_B35_fast,integrand_B35_slow,
                              flag,rec_level,2,8,2,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B35_singularity_num_slow,
                              integrand_B35_singularity_den_slow,
                              integrand_B35_fast,integrand_B35_slow,
                              flag,rec_level,2,8,2,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B35 " << curr_res << endl; res2d_sing_second_var += curr_res;
  return res2d_sing_second_var;

}

// Computes \pa_t \pa_x z^{1}(0,0) for for A(\eps) = [1.08050,1.08055], 
// \eps = [0,1e-6] in the region [\delta,\pi] \times [-\delta,\delta]
// (singular second-coordinate). The integration is done by expanding in a Taylor series
// around (y,0) in the z-variable both numerator and denominator and cancelling 
// the resulting powers. If this fails, then we resort to Gauss-Legendre 
// of order 2.

// The domain of integration is split into 3x2 pieces (6 integrals). The last two,
// corresponding to [0.95,\pi] \times [-\delta,\delta] are split in a geometric
// way in the first coordinate, arithmetic in the second. The remaining four,
// corresponding to [\delta, 0.95] are split in an arithmetic way in both
// coordinates.

// This function computes the terms B_{41} to B_{46} (see paper).

// Input:
// * A ParameterSet p containing the necessary values of \eps, A(\eps) and the
// integration boundaries.

// Output:
// * An interval containing the calculated quantity.
// * An integer flag (passed by reference):
// - The last bit of flag is set to 1 if a division by zero is encountered.
// - The second to last bit of flag is set to 1 if we have reached the maximum depth in the recursion. 
// Otherwise flag equals zero.
interval compute_Lemma_222_singular_second_var_split_4(const ParameterSet& p, int& flag){
  ivector left1(2); left1[1] = p.Left; left1[2] = 0;
  ivector right1(2); right1[1] = (interval)0.65; right1[2] = p.Left;
  ivector left2(2); left2[1] = p.Left; left2[2] = -p.Left;
  ivector right2(2); right2[1] = (interval)0.65; right2[2] = 0;
  ivector left3(2); left3[1] = (interval)0.65; left3[2] = 0;
  ivector right3(2); right3[1] = (interval)0.95; right3[2] = p.Left;
  ivector left4(2); left4[1] = (interval)0.65; left4[2] = -p.Left;
  ivector right4(2); right4[1] = (interval)0.95; right4[2] = 0;
  ivector left5(2); left5[1] = (interval)0.95; left5[2] = 0;
  ivector right5(2); right5[1] = p.Right; right5[2] = p.Left;
  ivector left6(2); left6[1] = (interval)0.95; left6[2] = -p.Left;
  ivector right6(2); right6[1] = p.Right; right6[2] = 0;
  
  interval res2d_sing_second_var(0.0);
  interval curr_res(0.0);

  int rec_level = 0; rec_level++;  
  
  // B41 
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B41_singularity_num_slow,
                              integrand_B41_singularity_den_slow,
                              integrand_B41_fast,integrand_B41_slow,
                              flag,rec_level,3,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B41_singularity_num_slow,
                              integrand_B41_singularity_den_slow,
                              integrand_B41_fast,integrand_B41_slow,
                              flag,rec_level,3,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B41_singularity_num_slow,
                              integrand_B41_singularity_den_slow,
                              integrand_B41_fast,integrand_B41_slow,
                              flag,rec_level,3,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B41_singularity_num_slow,
                              integrand_B41_singularity_den_slow,
                              integrand_B41_fast,integrand_B41_slow,
                              flag,rec_level,3,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B41_singularity_num_slow,
                              integrand_B41_singularity_den_slow,
                              integrand_B41_fast,integrand_B41_slow,
                              flag,rec_level,3,8,2,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B41_singularity_num_slow,
                              integrand_B41_singularity_den_slow,
                              integrand_B41_fast,integrand_B41_slow,
                              flag,rec_level,3,8,2,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B41 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  // B42
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B42_singularity_num_slow,
                              integrand_B42_singularity_den_slow,
                              integrand_B42_fast,integrand_B42_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B42_singularity_num_slow,
                              integrand_B42_singularity_den_slow,
                              integrand_B42_fast,integrand_B42_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B42_singularity_num_slow,
                              integrand_B42_singularity_den_slow,
                              integrand_B42_fast,integrand_B42_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B42_singularity_num_slow,
                              integrand_B42_singularity_den_slow,
                              integrand_B42_fast,integrand_B42_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B42_singularity_num_slow,
                              integrand_B42_singularity_den_slow,
                              integrand_B42_fast,integrand_B42_slow,
                              flag,rec_level,5,8,4,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B42_singularity_num_slow,
                              integrand_B42_singularity_den_slow,
                              integrand_B42_fast,integrand_B42_slow,
                              flag,rec_level,5,8,4,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B42 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  // B43
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B43_singularity_num_slow,
                              integrand_B43_singularity_den_slow,
                              integrand_B43_fast,integrand_B43_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B43_singularity_num_slow,
                              integrand_B43_singularity_den_slow,
                              integrand_B43_fast,integrand_B43_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B43_singularity_num_slow,
                              integrand_B43_singularity_den_slow,
                              integrand_B43_fast,integrand_B43_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B43_singularity_num_slow,
                              integrand_B43_singularity_den_slow,
                              integrand_B43_fast,integrand_B43_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B43_singularity_num_slow,
                              integrand_B43_singularity_den_slow,
                              integrand_B43_fast,integrand_B43_slow,
                              flag,rec_level,2,8,2,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B43_singularity_num_slow,
                              integrand_B43_singularity_den_slow,
                              integrand_B43_fast,integrand_B43_slow,
                              flag,rec_level,2,8,2,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B43 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  // B44
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B44_singularity_num_slow,
                              integrand_B44_singularity_den_slow,
                              integrand_B44_fast,integrand_B44_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B44_singularity_num_slow,
                              integrand_B44_singularity_den_slow,
                              integrand_B44_fast,integrand_B44_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B44_singularity_num_slow,
                              integrand_B44_singularity_den_slow,
                              integrand_B44_fast,integrand_B44_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B44_singularity_num_slow,
                              integrand_B44_singularity_den_slow,
                              integrand_B44_fast,integrand_B44_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B44_singularity_num_slow,
                              integrand_B44_singularity_den_slow,
                              integrand_B44_fast,integrand_B44_slow,
                              flag,rec_level,2,8,2,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B44_singularity_num_slow,
                              integrand_B44_singularity_den_slow,
                              integrand_B44_fast,integrand_B44_slow,
                              flag,rec_level,2,8,2,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B44 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  // B45
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B45_singularity_num_slow,
                              integrand_B45_singularity_den_slow,
                              integrand_B45_fast,integrand_B45_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B45_singularity_num_slow,
                              integrand_B45_singularity_den_slow,
                              integrand_B45_fast,integrand_B45_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B45_singularity_num_slow,
                              integrand_B45_singularity_den_slow,
                              integrand_B45_fast,integrand_B45_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B45_singularity_num_slow,
                              integrand_B45_singularity_den_slow,
                              integrand_B45_fast,integrand_B45_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B45_singularity_num_slow,
                              integrand_B45_singularity_den_slow,
                              integrand_B45_fast,integrand_B45_slow,
                              flag,rec_level,2,8,2,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B45_singularity_num_slow,
                              integrand_B45_singularity_den_slow,
                              integrand_B45_fast,integrand_B45_slow,
                              flag,rec_level,2,8,2,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B45 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  // B46
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B46_singularity_num_slow,
                              integrand_B46_singularity_den_slow,
                              integrand_B46_fast,integrand_B46_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B46_singularity_num_slow,
                              integrand_B46_singularity_den_slow,
                              integrand_B46_fast,integrand_B46_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B46_singularity_num_slow,
                              integrand_B46_singularity_den_slow,
                              integrand_B46_fast,integrand_B46_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B46_singularity_num_slow,
                              integrand_B46_singularity_den_slow,
                              integrand_B46_fast,integrand_B46_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B46_singularity_num_slow,
                              integrand_B46_singularity_den_slow,
                              integrand_B46_fast,integrand_B46_slow,
                              flag,rec_level,2,8,2,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B46_singularity_num_slow,
                              integrand_B46_singularity_den_slow,
                              integrand_B46_fast,integrand_B46_slow,
                              flag,rec_level,2,8,2,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B46 " << curr_res << endl; res2d_sing_second_var += curr_res;
  return res2d_sing_second_var;
}

// Computes \pa_t \pa_x z^{1}(0,0) for for A(\eps) = [1.08050,1.08055], 
// \eps = [0,1e-6] in the region [\delta,\pi] \times [-\delta,\delta]
// (singular second-coordinate). The integration is done by expanding in a Taylor series
// around (y,0) in the z-variable both numerator and denominator and cancelling 
// the resulting powers. If this fails, then we resort to Gauss-Legendre 
// of order 2.

// The domain of integration is split into 3x2 pieces (6 integrals). The last two,
// corresponding to [0.95,\pi] \times [-\delta,\delta] are split in a geometric
// way in the first coordinate, arithmetic in the second. The remaining four,
// corresponding to [\delta, 0.95] are split in an arithmetic way in both
// coordinates.

// This function computes the terms B_{51} to B_{54} (see paper).

// Input:
// * A ParameterSet p containing the necessary values of \eps, A(\eps) and the
// integration boundaries.

// Output:
// * An interval containing the calculated quantity.
// * An integer flag (passed by reference):
// - The last bit of flag is set to 1 if a division by zero is encountered.
// - The second to last bit of flag is set to 1 if we have reached the maximum depth in the recursion. 
// Otherwise flag equals zero.
interval compute_Lemma_222_singular_second_var_split_5(const ParameterSet& p, int& flag){
  ivector left1(2); left1[1] = p.Left; left1[2] = 0;
  ivector right1(2); right1[1] = (interval)0.65; right1[2] = p.Left;
  ivector left2(2); left2[1] = p.Left; left2[2] = -p.Left;
  ivector right2(2); right2[1] = (interval)0.65; right2[2] = 0;
  ivector left3(2); left3[1] = (interval)0.65; left3[2] = 0;
  ivector right3(2); right3[1] = (interval)0.95; right3[2] = p.Left;
  ivector left4(2); left4[1] = (interval)0.65; left4[2] = -p.Left;
  ivector right4(2); right4[1] = (interval)0.95; right4[2] = 0;
  ivector left5(2); left5[1] = (interval)0.95; left5[2] = 0;
  ivector right5(2); right5[1] = p.Right; right5[2] = p.Left;
  ivector left6(2); left6[1] = (interval)0.95; left6[2] = -p.Left;
  ivector right6(2); right6[1] = p.Right; right6[2] = 0;
  
  interval res2d_sing_second_var(0.0);
  interval curr_res(0.0);

  int rec_level = 0; rec_level++;
  
  // B51
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B51_singularity_num_slow,
                              integrand_B51_singularity_den_slow,
                              integrand_B51_fast,integrand_B51_slow,
                              flag,rec_level,3,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B51_singularity_num_slow,
                              integrand_B51_singularity_den_slow,
                              integrand_B51_fast,integrand_B51_slow,
                              flag,rec_level,3,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B51_singularity_num_slow,
                              integrand_B51_singularity_den_slow,
                              integrand_B51_fast,integrand_B51_slow,
                              flag,rec_level,3,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B51_singularity_num_slow,
                              integrand_B51_singularity_den_slow,
                              integrand_B51_fast,integrand_B51_slow,
                              flag,rec_level,3,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B51_singularity_num_slow,
                              integrand_B51_singularity_den_slow,
                              integrand_B51_fast,integrand_B51_slow,
                              flag,rec_level,3,8,2,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B51_singularity_num_slow,
                              integrand_B51_singularity_den_slow,
                              integrand_B51_fast,integrand_B51_slow,
                              flag,rec_level,3,8,2,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B51 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  // B52
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B52_singularity_num_slow,
                              integrand_B52_singularity_den_slow,
                              integrand_B52_fast,integrand_B52_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B52_singularity_num_slow,
                              integrand_B52_singularity_den_slow,
                              integrand_B52_fast,integrand_B52_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B52_singularity_num_slow,
                              integrand_B52_singularity_den_slow,
                              integrand_B52_fast,integrand_B52_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B52_singularity_num_slow,
                              integrand_B52_singularity_den_slow,
                              integrand_B52_fast,integrand_B52_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B52_singularity_num_slow,
                              integrand_B52_singularity_den_slow,
                              integrand_B52_fast,integrand_B52_slow,
                              flag,rec_level,5,8,4,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B52_singularity_num_slow,
                              integrand_B52_singularity_den_slow,
                              integrand_B52_fast,integrand_B52_slow,
                              flag,rec_level,5,8,4,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B52 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  // B53
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B53_singularity_num_slow,
                              integrand_B53_singularity_den_slow,
                              integrand_B53_fast,integrand_B53_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B53_singularity_num_slow,
                              integrand_B53_singularity_den_slow,
                              integrand_B53_fast,integrand_B53_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B53_singularity_num_slow,
                              integrand_B53_singularity_den_slow,
                              integrand_B53_fast,integrand_B53_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B53_singularity_num_slow,
                              integrand_B53_singularity_den_slow,
                              integrand_B53_fast,integrand_B53_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B53_singularity_num_slow,
                              integrand_B53_singularity_den_slow,
                              integrand_B53_fast,integrand_B53_slow,
                              flag,rec_level,2,8,2,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B53_singularity_num_slow,
                              integrand_B53_singularity_den_slow,
                              integrand_B53_fast,integrand_B53_slow,
                              flag,rec_level,2,8,2,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B53 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  // B54
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B54_singularity_num_slow,
                              integrand_B54_singularity_den_slow,
                              integrand_B54_fast,integrand_B54_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B54_singularity_num_slow,
                              integrand_B54_singularity_den_slow,
                              integrand_B54_fast,integrand_B54_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B54_singularity_num_slow,
                              integrand_B54_singularity_den_slow,
                              integrand_B54_fast,integrand_B54_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B54_singularity_num_slow,
                              integrand_B54_singularity_den_slow,
                              integrand_B54_fast,integrand_B54_slow,
                              flag,rec_level,2,8,2,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B54_singularity_num_slow,
                              integrand_B54_singularity_den_slow,
                              integrand_B54_fast,integrand_B54_slow,
                              flag,rec_level,2,8,2,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B54_singularity_num_slow,
                              integrand_B54_singularity_den_slow,
                              integrand_B54_fast,integrand_B54_slow,
                              flag,rec_level,2,8,2,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B54 " << curr_res << endl; res2d_sing_second_var += curr_res;
  return res2d_sing_second_var;
}

// Computes \pa_t \pa_x z^{1}(0,0) for for A(\eps) = [1.08050,1.08055], 
// \eps = [0,1e-6] in the region [\delta,\pi] \times [-\delta,\delta]
// (singular second-coordinate). The integration is done by expanding in a Taylor series
// around (y,0) in the z-variable both numerator and denominator and cancelling 
// the resulting powers. If this fails, then we resort to Gauss-Legendre 
// of order 2.

// The domain of integration is split into 3x2 pieces (6 integrals). The last two,
// corresponding to [0.95,\pi] \times [-\delta,\delta] are split in a geometric
// way in the first coordinate, arithmetic in the second. The remaining four,
// corresponding to [\delta, 0.95] are split in an arithmetic way in both
// coordinates.

// This function computes the terms B_{61} to B_{67} (see paper).

// Input:
// * A ParameterSet p containing the necessary values of \eps, A(\eps) and the
// integration boundaries.

// Output:
// * An interval containing the calculated quantity.
// * An integer flag (passed by reference):
// - The last bit of flag is set to 1 if a division by zero is encountered.
// - The second to last bit of flag is set to 1 if we have reached the maximum depth in the recursion. 
// Otherwise flag equals zero.
interval compute_Lemma_222_singular_second_var_split_6(const ParameterSet& p, int& flag){
  ivector left1(2); left1[1] = p.Left; left1[2] = 0;
  ivector right1(2); right1[1] = (interval)0.65; right1[2] = p.Left;
  ivector left2(2); left2[1] = p.Left; left2[2] = -p.Left;
  ivector right2(2); right2[1] = (interval)0.65; right2[2] = 0;
  ivector left3(2); left3[1] = (interval)0.65; left3[2] = 0;
  ivector right3(2); right3[1] = (interval)0.95; right3[2] = p.Left;
  ivector left4(2); left4[1] = (interval)0.65; left4[2] = -p.Left;
  ivector right4(2); right4[1] = (interval)0.95; right4[2] = 0;
  ivector left5(2); left5[1] = (interval)0.95; left5[2] = 0;
  ivector right5(2); right5[1] = p.Right; right5[2] = p.Left;
  ivector left6(2); left6[1] = (interval)0.95; left6[2] = -p.Left;
  ivector right6(2); right6[1] = p.Right; right6[2] = 0;
  
  interval res2d_sing_second_var(0.0);
  interval curr_res(0.0);

  int rec_level = 0; rec_level++;
  
  // B61
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B61_singularity_num_slow,
                              integrand_B61_singularity_den_slow,
                              integrand_B61_fast,integrand_B61_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B61_singularity_num_slow,
                              integrand_B61_singularity_den_slow,
                              integrand_B61_fast,integrand_B61_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B61_singularity_num_slow,
                              integrand_B61_singularity_den_slow,
                              integrand_B61_fast,integrand_B61_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B61_singularity_num_slow,
                              integrand_B61_singularity_den_slow,
                              integrand_B61_fast,integrand_B61_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B61_singularity_num_slow,
                              integrand_B61_singularity_den_slow,
                              integrand_B61_fast,integrand_B61_slow,
                              flag,rec_level,6,4,4,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B61_singularity_num_slow,
                              integrand_B61_singularity_den_slow,
                              integrand_B61_fast,integrand_B61_slow,
                              flag,rec_level,6,4,4,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B61 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  // B62
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B62_singularity_num_slow,
                              integrand_B62_singularity_den_slow,
                              integrand_B62_fast,integrand_B62_slow,
                              flag,rec_level,4,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B62_singularity_num_slow,
                              integrand_B62_singularity_den_slow,
                              integrand_B62_fast,integrand_B62_slow,
                              flag,rec_level,4,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B62_singularity_num_slow,
                              integrand_B62_singularity_den_slow,
                              integrand_B62_fast,integrand_B62_slow,
                              flag,rec_level,4,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B62_singularity_num_slow,
                              integrand_B62_singularity_den_slow,
                              integrand_B62_fast,integrand_B62_slow,
                              flag,rec_level,4,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B62_singularity_num_slow,
                              integrand_B62_singularity_den_slow,
                              integrand_B62_fast,integrand_B62_slow,
                              flag,rec_level,4,4,4,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B62_singularity_num_slow,
                              integrand_B62_singularity_den_slow,
                              integrand_B62_fast,integrand_B62_slow,
                              flag,rec_level,4,4,4,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B62 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  // B63
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B63_singularity_num_slow,
                              integrand_B63_singularity_den_slow,
                              integrand_B63_fast,integrand_B63_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B63_singularity_num_slow,
                              integrand_B63_singularity_den_slow,
                              integrand_B63_fast,integrand_B63_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B63_singularity_num_slow,
                              integrand_B63_singularity_den_slow,
                              integrand_B63_fast,integrand_B63_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B63_singularity_num_slow,
                              integrand_B63_singularity_den_slow,
                              integrand_B63_fast,integrand_B63_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B63_singularity_num_slow,
                              integrand_B63_singularity_den_slow,
                              integrand_B63_fast,integrand_B63_slow,
                              flag,rec_level,6,4,4,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B63_singularity_num_slow,
                              integrand_B63_singularity_den_slow,
                              integrand_B63_fast,integrand_B63_slow,
                              flag,rec_level,6,4,4,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B63 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  // B64
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B64_singularity_num_slow,
                              integrand_B64_singularity_den_slow,
                              integrand_B64_fast,integrand_B64_slow,
                              flag,rec_level,8,4,6,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B64_singularity_num_slow,
                              integrand_B64_singularity_den_slow,
                              integrand_B64_fast,integrand_B64_slow,
                              flag,rec_level,8,4,6,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B64_singularity_num_slow,
                              integrand_B64_singularity_den_slow,
                              integrand_B64_fast,integrand_B64_slow,
                              flag,rec_level,8,4,6,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B64_singularity_num_slow,
                              integrand_B64_singularity_den_slow,
                              integrand_B64_fast,integrand_B64_slow,
                              flag,rec_level,8,4,6,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B64_singularity_num_slow,
                              integrand_B64_singularity_den_slow,
                              integrand_B64_fast,integrand_B64_slow,
                              flag,rec_level,8,4,6,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B64_singularity_num_slow,
                              integrand_B64_singularity_den_slow,
                              integrand_B64_fast,integrand_B64_slow,
                              flag,rec_level,8,4,6,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B64 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  // B65
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B65_singularity_num_slow,
                              integrand_B65_singularity_den_slow,
                              integrand_B65_fast,integrand_B65_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B65_singularity_num_slow,
                              integrand_B65_singularity_den_slow,
                              integrand_B65_fast,integrand_B65_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B65_singularity_num_slow,
                              integrand_B65_singularity_den_slow,
                              integrand_B65_fast,integrand_B65_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B65_singularity_num_slow,
                              integrand_B65_singularity_den_slow,
                              integrand_B65_fast,integrand_B65_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B65_singularity_num_slow,
                              integrand_B65_singularity_den_slow,
                              integrand_B65_fast,integrand_B65_slow,
                              flag,rec_level,5,4,4,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B65_singularity_num_slow,
                              integrand_B65_singularity_den_slow,
                              integrand_B65_fast,integrand_B65_slow,
                              flag,rec_level,5,4,4,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B65 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  // B66
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B66_singularity_num_slow,
                              integrand_B66_singularity_den_slow,
                              integrand_B66_fast,integrand_B66_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B66_singularity_num_slow,
                              integrand_B66_singularity_den_slow,
                              integrand_B66_fast,integrand_B66_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B66_singularity_num_slow,
                              integrand_B66_singularity_den_slow,
                              integrand_B66_fast,integrand_B66_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B66_singularity_num_slow,
                              integrand_B66_singularity_den_slow,
                              integrand_B66_fast,integrand_B66_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B66_singularity_num_slow,
                              integrand_B66_singularity_den_slow,
                              integrand_B66_fast,integrand_B66_slow,
                              flag,rec_level,5,4,4,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B66_singularity_num_slow,
                              integrand_B66_singularity_den_slow,
                              integrand_B66_fast,integrand_B66_slow,
                              flag,rec_level,5,4,4,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B66 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  // B67
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B67_singularity_num_slow,
                              integrand_B67_singularity_den_slow,
                              integrand_B67_fast,integrand_B67_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B67_singularity_num_slow,
                              integrand_B67_singularity_den_slow,
                              integrand_B67_fast,integrand_B67_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B67_singularity_num_slow,
                              integrand_B67_singularity_den_slow,
                              integrand_B67_fast,integrand_B67_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B67_singularity_num_slow,
                              integrand_B67_singularity_den_slow,
                              integrand_B67_fast,integrand_B67_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B67_singularity_num_slow,
                              integrand_B67_singularity_den_slow,
                              integrand_B67_fast,integrand_B67_slow,
                              flag,rec_level,5,8,4,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B67_singularity_num_slow,
                              integrand_B67_singularity_den_slow,
                              integrand_B67_fast,integrand_B67_slow,
                              flag,rec_level,5,8,4,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B67 " << curr_res << endl; res2d_sing_second_var += curr_res;
  return res2d_sing_second_var;
}

// Computes \pa_t \pa_x z^{1}(0,0) for for A(\eps) = [1.08050,1.08055], 
// \eps = [0,1e-6] in the region [\delta,\pi] \times [-\delta,\delta]
// (singular second-coordinate). The integration is done by expanding in a Taylor series
// around (y,0) in the z-variable both numerator and denominator and cancelling 
// the resulting powers. If this fails, then we resort to Gauss-Legendre 
// of order 2.

// The domain of integration is split into 3x2 pieces (6 integrals). The last two,
// corresponding to [0.95,\pi] \times [-\delta,\delta] are split in a geometric
// way in the first coordinate, arithmetic in the second. The remaining four,
// corresponding to [\delta, 0.95] are split in an arithmetic way in both
// coordinates.

// This function computes the terms B_{71} to B_{76} (see paper).

// Input:
// * A ParameterSet p containing the necessary values of \eps, A(\eps) and the
// integration boundaries.

// Output:
// * An interval containing the calculated quantity.
// * An integer flag (passed by reference):
// - The last bit of flag is set to 1 if a division by zero is encountered.
// - The second to last bit of flag is set to 1 if we have reached the maximum depth in the recursion. 
// Otherwise flag equals zero.
interval compute_Lemma_222_singular_second_var_split_7(const ParameterSet& p, int& flag){
  ivector left1(2); left1[1] = p.Left; left1[2] = 0;
  ivector right1(2); right1[1] = (interval)0.65; right1[2] = p.Left;
  ivector left2(2); left2[1] = p.Left; left2[2] = -p.Left;
  ivector right2(2); right2[1] = (interval)0.65; right2[2] = 0;
  ivector left3(2); left3[1] = (interval)0.65; left3[2] = 0;
  ivector right3(2); right3[1] = (interval)0.95; right3[2] = p.Left;
  ivector left4(2); left4[1] = (interval)0.65; left4[2] = -p.Left;
  ivector right4(2); right4[1] = (interval)0.95; right4[2] = 0;
  ivector left5(2); left5[1] = (interval)0.95; left5[2] = 0;
  ivector right5(2); right5[1] = p.Right; right5[2] = p.Left;
  ivector left6(2); left6[1] = (interval)0.95; left6[2] = -p.Left;
  ivector right6(2); right6[1] = p.Right; right6[2] = 0;
  
  interval res2d_sing_second_var(0.0);
  interval curr_res(0.0);

  int rec_level = 0; rec_level++;
    
  // B71
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B71_singularity_num_slow,
                              integrand_B71_singularity_den_slow,
                              integrand_B71_fast,integrand_B71_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B71_singularity_num_slow,
                              integrand_B71_singularity_den_slow,
                              integrand_B71_fast,integrand_B71_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B71_singularity_num_slow,
                              integrand_B71_singularity_den_slow,
                              integrand_B71_fast,integrand_B71_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B71_singularity_num_slow,
                              integrand_B71_singularity_den_slow,
                              integrand_B71_fast,integrand_B71_slow,
                              flag,rec_level,6,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B71_singularity_num_slow,
                              integrand_B71_singularity_den_slow,
                              integrand_B71_fast,integrand_B71_slow,
                              flag,rec_level,6,4,4,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B71_singularity_num_slow,
                              integrand_B71_singularity_den_slow,
                              integrand_B71_fast,integrand_B71_slow,
                              flag,rec_level,6,4,4,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B71 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  // B72
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B72_singularity_num_slow,
                              integrand_B72_singularity_den_slow,
                              integrand_B72_fast,integrand_B72_slow,
                              flag,rec_level,4,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B72_singularity_num_slow,
                              integrand_B72_singularity_den_slow,
                              integrand_B72_fast,integrand_B72_slow,
                              flag,rec_level,4,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B72_singularity_num_slow,
                              integrand_B72_singularity_den_slow,
                              integrand_B72_fast,integrand_B72_slow,
                              flag,rec_level,4,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B72_singularity_num_slow,
                              integrand_B72_singularity_den_slow,
                              integrand_B72_fast,integrand_B72_slow,
                              flag,rec_level,4,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B72_singularity_num_slow,
                              integrand_B72_singularity_den_slow,
                              integrand_B72_fast,integrand_B72_slow,
                              flag,rec_level,4,4,4,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B72_singularity_num_slow,
                              integrand_B72_singularity_den_slow,
                              integrand_B72_fast,integrand_B72_slow,
                              flag,rec_level,4,4,4,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B72 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  // B73
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B73_singularity_num_slow,
                              integrand_B73_singularity_den_slow,
                              integrand_B73_fast,integrand_B73_slow,
                              flag,rec_level,8,4,6,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B73_singularity_num_slow,
                              integrand_B73_singularity_den_slow,
                              integrand_B73_fast,integrand_B73_slow,
                              flag,rec_level,8,4,6,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B73_singularity_num_slow,
                              integrand_B73_singularity_den_slow,
                              integrand_B73_fast,integrand_B73_slow,
                              flag,rec_level,8,4,6,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B73_singularity_num_slow,
                              integrand_B73_singularity_den_slow,
                              integrand_B73_fast,integrand_B73_slow,
                              flag,rec_level,8,4,6,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B73_singularity_num_slow,
                              integrand_B73_singularity_den_slow,
                              integrand_B73_fast,integrand_B73_slow,
                              flag,rec_level,8,4,6,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B73_singularity_num_slow,
                              integrand_B73_singularity_den_slow,
                              integrand_B73_fast,integrand_B73_slow,
                              flag,rec_level,8,4,6,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B73 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  // B74
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B74_singularity_num_slow,
                              integrand_B74_singularity_den_slow,
                              integrand_B74_fast,integrand_B74_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B74_singularity_num_slow,
                              integrand_B74_singularity_den_slow,
                              integrand_B74_fast,integrand_B74_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B74_singularity_num_slow,
                              integrand_B74_singularity_den_slow,
                              integrand_B74_fast,integrand_B74_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B74_singularity_num_slow,
                              integrand_B74_singularity_den_slow,
                              integrand_B74_fast,integrand_B74_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B74_singularity_num_slow,
                              integrand_B74_singularity_den_slow,
                              integrand_B74_fast,integrand_B74_slow,
                              flag,rec_level,5,4,4,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B74_singularity_num_slow,
                              integrand_B74_singularity_den_slow,
                              integrand_B74_fast,integrand_B74_slow,
                              flag,rec_level,5,4,4,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B74 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  // B75
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B75_singularity_num_slow,
                              integrand_B75_singularity_den_slow,
                              integrand_B75_fast,integrand_B75_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B75_singularity_num_slow,
                              integrand_B75_singularity_den_slow,
                              integrand_B75_fast,integrand_B75_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B75_singularity_num_slow,
                              integrand_B75_singularity_den_slow,
                              integrand_B75_fast,integrand_B75_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B75_singularity_num_slow,
                              integrand_B75_singularity_den_slow,
                              integrand_B75_fast,integrand_B75_slow,
                              flag,rec_level,5,4,4,4));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B75_singularity_num_slow,
                              integrand_B75_singularity_den_slow,
                              integrand_B75_fast,integrand_B75_slow,
                              flag,rec_level,5,4,4,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B75_singularity_num_slow,
                              integrand_B75_singularity_den_slow,
                              integrand_B75_fast,integrand_B75_slow,
                              flag,rec_level,5,4,4,4,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B75 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  // B76
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B76_singularity_num_slow,
                              integrand_B76_singularity_den_slow,
                              integrand_B76_fast,integrand_B76_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B76_singularity_num_slow,
                              integrand_B76_singularity_den_slow,
                              integrand_B76_fast,integrand_B76_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B76_singularity_num_slow,
                              integrand_B76_singularity_den_slow,
                              integrand_B76_fast,integrand_B76_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B76_singularity_num_slow,
                              integrand_B76_singularity_den_slow,
                              integrand_B76_fast,integrand_B76_slow,
                              flag,rec_level,5,8,4,8));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B76_singularity_num_slow,
                              integrand_B76_singularity_den_slow,
                              integrand_B76_fast,integrand_B76_slow,
                              flag,rec_level,5,8,4,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B76_singularity_num_slow,
                              integrand_B76_singularity_den_slow,
                              integrand_B76_fast,integrand_B76_slow,
                              flag,rec_level,5,8,4,8,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B76 " << curr_res << endl; res2d_sing_second_var += curr_res;
  return res2d_sing_second_var;
}

// Computes \pa_t \pa_x z^{1}(0,0) for for A(\eps) = [1.08050,1.08055], 
// \eps = [0,1e-6] in the region [\delta,0.65] \times [-\delta,\delta]
// (singular second-coordinate). The integration is done by expanding in a Taylor series
// around (y,0) in the z-variable both numerator and denominator and cancelling 
// the resulting powers. If this fails, then we resort to Gauss-Legendre 
// of order 2.

// The domain of integration is split into 2x2 pieces (4 integrals), which are
// split in an arithmetic way in both coordinates.

// This function computes part of the term B_{47} (see paper).

// Input:
// * A ParameterSet p containing the necessary values of \eps, A(\eps) and the
// integration boundaries.

// Output:
// * An interval containing the calculated quantity.
// * An integer flag (passed by reference):
// - The last bit of flag is set to 1 if a division by zero is encountered.
// - The second to last bit of flag is set to 1 if we have reached the maximum depth in the recursion. 
// Otherwise flag equals zero.
interval compute_Lemma_222_singular_second_var_split_special_1(const ParameterSet& p, int& flag){
  ivector left1(2); left1[1] = p.Left; left1[2] = 0;
  ivector right1(2); right1[1] = (interval)0.325; right1[2] = p.Left;
  ivector left2(2); left2[1] = p.Left; left2[2] = -p.Left;
  ivector right2(2); right2[1] = (interval)0.325; right2[2] = 0;
  ivector left3(2); left3[1] = (interval)0.325; left3[2] = 0;
  ivector right3(2); right3[1] = (interval)0.65; right3[2] = p.Left;
  ivector left4(2); left4[1] = (interval)0.325; left4[2] = -p.Left;
  ivector right4(2); right4[1] = (interval)0.65; right4[2] = 0;
  
  interval res2d_sing_second_var(0.0);
  interval curr_res(0.0);

  int rec_level = 0; rec_level++;
    
  // B47 
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B47_singularity_num_slow,
                              integrand_B47_singularity_den_slow,
                              integrand_B47_fast,integrand_B47_slow,
                              flag,rec_level,2,12,2,12));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B47_singularity_num_slow,
                              integrand_B47_singularity_den_slow,
                              integrand_B47_fast,integrand_B47_slow,
                              flag,rec_level,2,12,2,12));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B47_singularity_num_slow,
                              integrand_B47_singularity_den_slow,
                              integrand_B47_fast,integrand_B47_slow,
                              flag,rec_level,2,12,2,12));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B47_singularity_num_slow,
                              integrand_B47_singularity_den_slow,
                              integrand_B47_fast,integrand_B47_slow,
                              flag,rec_level,2,12,2,12));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B47 part 1 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  return res2d_sing_second_var;
}



// Computes \pa_t \pa_x z^{1}(0,0) for for A(\eps) = [1.08050,1.08055], 
// \eps = [0,1e-6] in the region [0.65,0.95] \times [-\delta,\delta]
// (singular second-coordinate). The integration is done by expanding in a Taylor series
// around (y,0) in the z-variable both numerator and denominator and cancelling 
// the resulting powers. If this fails, then we resort to Gauss-Legendre 
// of order 2.

// The domain of integration is split into 2x2 pieces (4 integrals), which are
// split in an arithmetic way in both coordinates.

// This function computes part of the term B_{47} (see paper).

// Input:
// * A ParameterSet p containing the necessary values of \eps, A(\eps) and the
// integration boundaries.

// Output:
// * An interval containing the calculated quantity.
// * An integer flag (passed by reference):
// - The last bit of flag is set to 1 if a division by zero is encountered.
// - The second to last bit of flag is set to 1 if we have reached the maximum depth in the recursion. 
// Otherwise flag equals zero.
interval compute_Lemma_222_singular_second_var_split_special_2(const ParameterSet& p, int& flag){
  ivector left5(2); left5[1] = (interval)0.65; left5[2] = 0;
  ivector right5(2); right5[1] = (interval)0.775; right5[2] = p.Left;
  ivector left6(2); left6[1] = (interval)0.65; left6[2] = -p.Left;
  ivector right6(2); right6[1] = (interval)0.775; right6[2] = 0;
  ivector left7(2); left7[1] = (interval)0.775; left7[2] = 0;
  ivector right7(2); right7[1] = (interval)0.95; right7[2] = p.Left;
  ivector left8(2); left8[1] = (interval)0.775; left8[2] = -p.Left;
  ivector right8(2); right8[1] = (interval)0.95; right8[2] = 0;
  
  interval res2d_sing_second_var(0.0);
  interval curr_res(0.0);

  int rec_level = 0; rec_level++;
    
  // B47 
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B47_singularity_num_slow,
                              integrand_B47_singularity_den_slow,
                              integrand_B47_fast,integrand_B47_slow,
                              flag,rec_level,2,12,2,12));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B47_singularity_num_slow,
                              integrand_B47_singularity_den_slow,
                              integrand_B47_fast,integrand_B47_slow,
                              flag,rec_level,2,12,2,12));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left7,right7,integrate_singularity_y_axis_2D,
                              integrand_B47_singularity_num_slow,
                              integrand_B47_singularity_den_slow,
                              integrand_B47_fast,integrand_B47_slow,
                              flag,rec_level,2,12,2,12));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left8,right8,integrate_singularity_y_axis_2D,
                              integrand_B47_singularity_num_slow,
                              integrand_B47_singularity_den_slow,
                              integrand_B47_fast,integrand_B47_slow,
                              flag,rec_level,2,12,2,12));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B47 part 2 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  return res2d_sing_second_var;
}


// Computes \pa_t \pa_x z^{1}(0,0) for for A(\eps) = [1.08050,1.08055], 
// \eps = [0,1e-6] in the region [0.95,\pi] \times [-\delta,\delta]
// (singular second-coordinate). The integration is done by expanding in a Taylor series
// around (y,0) in the z-variable both numerator and denominator and cancelling 
// the resulting powers. If this fails, then we resort to Gauss-Legendre 
// of order 2.

// The domain of integration is split into 2x2 pieces (4 integrals), which are
// split in a geometric way in the first coordinate and in an arithmetic
// in the second.

// This function computes part of the term B_{47} (see paper).

// Input:
// * A ParameterSet p containing the necessary values of \eps, A(\eps) and the
// integration boundaries.

// Output:
// * An interval containing the calculated quantity.
// * An integer flag (passed by reference):
// - The last bit of flag is set to 1 if a division by zero is encountered.
// - The second to last bit of flag is set to 1 if we have reached the maximum depth in the recursion. 
// Otherwise flag equals zero.
interval compute_Lemma_222_singular_second_var_split_special_3(const ParameterSet& p, int& flag){
  ivector left9(2); left9[1] = (interval)0.95; left9[2] = 0;
  ivector right9(2); right9[1] = (interval)1.5; right9[2] = p.Left;
  ivector left10(2); left10[1] = (interval)0.95; left10[2] = -p.Left;
  ivector right10(2); right10[1] = (interval)1.5; right10[2] = 0;
  ivector left11(2); left11[1] = (interval)1.5; left11[2] = 0;
  ivector right11(2); right11[1] = p.Right; right11[2] = p.Left;
  ivector left12(2); left12[1] = (interval)1.5; left12[2] = -p.Left;
  ivector right12(2); right12[1] = p.Right; right12[2] = 0;
  
  interval res2d_sing_second_var(0.0);
  interval curr_res(0.0);

  int rec_level = 0; rec_level++;
    
  // B47 
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left9,right9,integrate_singularity_y_axis_2D,
                              integrand_B47_singularity_num_slow,
                              integrand_B47_singularity_den_slow,
                              integrand_B47_fast,integrand_B47_slow,
                              flag,rec_level,2,12,2,12,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left10,right10,integrate_singularity_y_axis_2D,
                              integrand_B47_singularity_num_slow,
                              integrand_B47_singularity_den_slow,
                              integrand_B47_fast,integrand_B47_slow,
                              flag,rec_level,2,12,2,12,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left11,right11,integrate_singularity_y_axis_2D,
                              integrand_B47_singularity_num_slow,
                              integrand_B47_singularity_den_slow,
                              integrand_B47_fast,integrand_B47_slow,
                              flag,rec_level,2,12,2,12,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left12,right12,integrate_singularity_y_axis_2D,
                              integrand_B47_singularity_num_slow,
                              integrand_B47_singularity_den_slow,
                              integrand_B47_fast,integrand_B47_slow,
                              flag,rec_level,2,12,2,12,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B47 part 3 " << curr_res << endl; res2d_sing_second_var += curr_res;
  
  return res2d_sing_second_var;
}


// Computes \pa_t \pa_x z^{1}(0,0) for for A(\eps) = [1.08050,1.08055], 
// \eps = [0,1e-6] in the region [\delta,0.65] \times [-\delta,\delta]
// (singular second-coordinate). The integration is done by expanding in a Taylor series
// around (y,0) in the z-variable both numerator and denominator and cancelling 
// the resulting powers. If this fails, then we resort to Gauss-Legendre 
// of order 2.

// The domain of integration is split into 2x2 pieces (4 integrals), which are
// split in an arithmetic way in both coordinates.

// This function computes part of the term B_{55} (see paper).

// Input:
// * A ParameterSet p containing the necessary values of \eps, A(\eps) and the
// integration boundaries.

// Output:
// * An interval containing the calculated quantity.
// * An integer flag (passed by reference):
// - The last bit of flag is set to 1 if a division by zero is encountered.
// - The second to last bit of flag is set to 1 if we have reached the maximum depth in the recursion. 
// Otherwise flag equals zero.
  interval compute_Lemma_222_singular_second_var_split_special_4(const ParameterSet& p, int& flag){
  ivector left1(2); left1[1] = p.Left; left1[2] = 0;
  ivector right1(2); right1[1] = (interval)0.325; right1[2] = p.Left;
  ivector left2(2); left2[1] = p.Left; left2[2] = -p.Left;
  ivector right2(2); right2[1] = (interval)0.325; right2[2] = 0;
  ivector left3(2); left3[1] = (interval)0.325; left3[2] = 0;
  ivector right3(2); right3[1] = (interval)0.65; right3[2] = p.Left;
  ivector left4(2); left4[1] = (interval)0.325; left4[2] = -p.Left;
  ivector right4(2); right4[1] = (interval)0.65; right4[2] = 0;
  
  interval res2d_sing_second_var(0.0);
  interval curr_res(0.0);

  int rec_level = 0; rec_level++;
  
  // B55
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left1,right1,integrate_singularity_y_axis_2D,
                              integrand_B55_singularity_num_slow,
                              integrand_B55_singularity_den_slow,
                              integrand_B55_fast,integrand_B55_slow,
                              flag,rec_level,2,12,2,12));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left2,right2,integrate_singularity_y_axis_2D,
                              integrand_B55_singularity_num_slow,
                              integrand_B55_singularity_den_slow,
                              integrand_B55_fast,integrand_B55_slow,
                              flag,rec_level,2,12,2,12));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left3,right3,integrate_singularity_y_axis_2D,
                              integrand_B55_singularity_num_slow,
                              integrand_B55_singularity_den_slow,
                              integrand_B55_fast,integrand_B55_slow,
                              flag,rec_level,2,12,2,12));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++; 
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left4,right4,integrate_singularity_y_axis_2D,
                              integrand_B55_singularity_num_slow,
                              integrand_B55_singularity_den_slow,
                              integrand_B55_fast,integrand_B55_slow,
                              flag,rec_level,2,12,2,12));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B55 part 1 " << curr_res << endl; res2d_sing_second_var += curr_res;
  return res2d_sing_second_var;
}


// Computes \pa_t \pa_x z^{1}(0,0) for for A(\eps) = [1.08050,1.08055], 
// \eps = [0,1e-6] in the region [0.65,0.95] \times [-\delta,\delta]
// (singular second-coordinate). The integration is done by expanding in a Taylor series
// around (y,0) in the z-variable both numerator and denominator and cancelling 
// the resulting powers. If this fails, then we resort to Gauss-Legendre 
// of order 2.

// The domain of integration is split into 2x2 pieces (4 integrals), which are
// split in an arithmetic way in both coordinates.

// This function computes part of the term B_{55} (see paper).

// Input:
// * A ParameterSet p containing the necessary values of \eps, A(\eps) and the
// integration boundaries.

// Output:
// * An interval containing the calculated quantity.
// * An integer flag (passed by reference):
// - The last bit of flag is set to 1 if a division by zero is encountered.
// - The second to last bit of flag is set to 1 if we have reached the maximum depth in the recursion. 
// Otherwise flag equals zero.
  interval compute_Lemma_222_singular_second_var_split_special_5(const ParameterSet& p, int& flag){
  ivector left5(2); left5[1] = (interval)0.65; left5[2] = 0;
  ivector right5(2); right5[1] = (interval)0.775; right5[2] = p.Left;
  ivector left6(2); left6[1] = (interval)0.65; left6[2] = -p.Left;
  ivector right6(2); right6[1] = (interval)0.775; right6[2] = 0;
  ivector left7(2); left7[1] = (interval)0.775; left7[2] = 0;
  ivector right7(2); right7[1] = (interval)0.95; right7[2] = p.Left;
  ivector left8(2); left8[1] = (interval)0.775; left8[2] = -p.Left;
  ivector right8(2); right8[1] = (interval)0.95; right8[2] = 0;
  
  interval res2d_sing_second_var(0.0);
  interval curr_res(0.0);

  int rec_level = 0; rec_level++;
  
  // B55
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D(p,left5,right5,integrate_singularity_y_axis_2D,
                              integrand_B55_singularity_num_slow,
                              integrand_B55_singularity_den_slow,
                              integrand_B55_fast,integrand_B55_slow,
                              flag,rec_level,2,12,2,12));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left6,right6,integrate_singularity_y_axis_2D,
                              integrand_B55_singularity_num_slow,
                              integrand_B55_singularity_den_slow,
                              integrand_B55_fast,integrand_B55_slow,
                              flag,rec_level,2,12,2,12));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left7,right7,integrate_singularity_y_axis_2D,
                              integrand_B55_singularity_num_slow,
                              integrand_B55_singularity_den_slow,
                              integrand_B55_fast,integrand_B55_slow,
                              flag,rec_level,2,12,2,12));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D(p,left8,right8,integrate_singularity_y_axis_2D,
                              integrand_B55_singularity_num_slow,
                              integrand_B55_singularity_den_slow,
                              integrand_B55_fast,integrand_B55_slow,
                              flag,rec_level,2,12,2,12));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B55 part 2 " << curr_res << endl; res2d_sing_second_var += curr_res;
  return res2d_sing_second_var;
}


// Computes \pa_t \pa_x z^{1}(0,0) for for A(\eps) = [1.08050,1.08055], 
// \eps = [0,1e-6] in the region [0.95,\pi] \times [-\delta,\delta]
// (singular second-coordinate). The integration is done by expanding in a Taylor series
// around (y,0) in the z-variable both numerator and denominator and cancelling 
// the resulting powers. If this fails, then we resort to Gauss-Legendre 
// of order 2.

// The domain of integration is split into 2x2 pieces (4 integrals), which are
// split in a geometric way in the first coordinate and in an arithmetic
// in the second.

// This function computes part of the term B_{55} (see paper).

// Input:
// * A ParameterSet p containing the necessary values of \eps, A(\eps) and the
// integration boundaries.

// Output:
// * An interval containing the calculated quantity.
// * An integer flag (passed by reference):
// - The last bit of flag is set to 1 if a division by zero is encountered.
// - The second to last bit of flag is set to 1 if we have reached the maximum depth in the recursion. 
// Otherwise flag equals zero.
  interval compute_Lemma_222_singular_second_var_split_special_6(const ParameterSet& p, int& flag){
  ivector left9(2); left9[1] = (interval)0.95; left9[2] = 0;
  ivector right9(2); right9[1] = (interval)1.5; right9[2] = p.Left;
  ivector left10(2); left10[1] = (interval)0.95; left10[2] = -p.Left;
  ivector right10(2); right10[1] = (interval)1.5; right10[2] = 0;
  ivector left11(2); left11[1] = (interval)1.5; left11[2] = 0;
  ivector right11(2); right11[1] = p.Right; right11[2] = p.Left;
  ivector left12(2); left12[1] = (interval)1.5; left12[2] = -p.Left;
  ivector right12(2); right12[1] = p.Right; right12[2] = 0;
  
  interval res2d_sing_second_var(0.0);
  interval curr_res(0.0);

  int rec_level = 0; rec_level++;
  
  // B55
  curr_res = (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left9,right9,integrate_singularity_y_axis_2D,
                              integrand_B55_singularity_num_slow,
                              integrand_B55_singularity_den_slow,
                              integrand_B55_fast,integrand_B55_slow,
                              flag,rec_level,2,12,2,12,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left10,right10,integrate_singularity_y_axis_2D,
                              integrand_B55_singularity_num_slow,
                              integrand_B55_singularity_den_slow,
                              integrand_B55_fast,integrand_B55_slow,
                              flag,rec_level,2,12,2,12,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left11,right11,integrate_singularity_y_axis_2D,
                              integrand_B55_singularity_num_slow,
                              integrand_B55_singularity_den_slow,
                              integrand_B55_fast,integrand_B55_slow,
                              flag,rec_level,2,12,2,12,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  curr_res+= (interval)2.0*(
             rec_integrate_singularity_2D_geometric(p,left12,right12,integrate_singularity_y_axis_2D,
                              integrand_B55_singularity_num_slow,
                              integrand_B55_singularity_den_slow,
                              integrand_B55_fast,integrand_B55_slow,
                              flag,rec_level,2,12,2,12,1));
  assert(rec_level == 0); if (flag & 1) return interval(0.0,0.0); rec_level++;
  cerr << "Z-axis singularity B55 part 3 " << curr_res << endl; res2d_sing_second_var += curr_res;
  return res2d_sing_second_var;
}

int main(int argc, char* argv[]){
  cout << SetPrecision(14,11);
  if (argc != 1) {
    cout << "Usage: " << endl;
    cout << argv[0] << endl;
    cout << "(and some patience...)" << endl;
    cout << "Results will be output to screen as soon as they are computed." << endl;
    exit(0);
  }
  
  ParameterSet PS_ini;
  // Neighbourhood of the singularity set to 2^(-6)
  "[0.03125,0.03125]" >> PS_ini.Left;
  
  // Boundary for the bounded part of the second interval
  PS_ini.Right = Pi_interval;
  PS_ini.abs_tol = PS_ini.rel_tol = 1e-4;
  
  "[1.08050,1.08055]" >> PS_ini.A;
  "[0.000000,0.000001]" >> PS_ini.epsilon;
  
  int flag = 0;

  #ifdef CASE_NONSINGULAR
    interval res = compute_Lemma_222_nonsingular(PS_ini, flag);
  #elif CASE_SINGULAR_CENTER
    interval res = compute_Lemma_222_singular_center(PS_ini, flag);
  #elif CASE_SINGULAR_FIRST
    interval res = compute_Lemma_222_singular_first_var(PS_ini,flag);
  #elif CASE_SINGULAR_SECOND_1
    interval res = compute_Lemma_222_singular_second_var_split_1(PS_ini,flag);
  #elif CASE_SINGULAR_SECOND_2
    interval res = compute_Lemma_222_singular_second_var_split_2(PS_ini,flag);
  #elif CASE_SINGULAR_SECOND_3
    interval res = compute_Lemma_222_singular_second_var_split_3(PS_ini,flag);
  #elif CASE_SINGULAR_SECOND_4
    interval res = compute_Lemma_222_singular_second_var_split_4(PS_ini,flag);
  #elif CASE_SINGULAR_SECOND_5
    interval res = compute_Lemma_222_singular_second_var_split_5(PS_ini,flag);
  #elif CASE_SINGULAR_SECOND_6
    interval res = compute_Lemma_222_singular_second_var_split_6(PS_ini,flag);
  #elif CASE_SINGULAR_SECOND_7
    interval res = compute_Lemma_222_singular_second_var_split_7(PS_ini,flag);
  #elif CASE_SINGULAR_SECOND_SPECIAL_1
    interval res = compute_Lemma_222_singular_second_var_split_special_1(PS_ini,flag);
  #elif CASE_SINGULAR_SECOND_SPECIAL_2
    interval res = compute_Lemma_222_singular_second_var_split_special_2(PS_ini,flag);
  #elif CASE_SINGULAR_SECOND_SPECIAL_3
    interval res = compute_Lemma_222_singular_second_var_split_special_3(PS_ini,flag);
  #elif CASE_SINGULAR_SECOND_SPECIAL_4
    interval res = compute_Lemma_222_singular_second_var_split_special_4(PS_ini,flag);
  #elif CASE_SINGULAR_SECOND_SPECIAL_5
    interval res = compute_Lemma_222_singular_second_var_split_special_5(PS_ini,flag);
  #elif CASE_SINGULAR_SECOND_SPECIAL_6
    interval res = compute_Lemma_222_singular_second_var_split_special_6(PS_ini,flag);
  #else
    #error Wrong values of CASE, constant not set by preprocessor
  #endif 

  if ((flag&1)){ // critical
    cerr << "Critical case: division by zero encountered" << endl;
    return 0;
  }
  
  return 0;
}



==> Supplementary_Material/Lemma_222/curves.cpp <==
#include "curves.h"


// Parametrization of the curve: itaylor data type
itaylor z1(const itaylor& x, const ParameterSet& p){
  return x - sin(x)*((interval)1.0+p.epsilon);
}

itaylor z2(const itaylor& x, const ParameterSet& p){
  return p.A*sin((interval)2.0*x);
}

// returns z1(v[1])-z1(v[1]+v[2]) exploiting the cancelation.
// The return type is an itaylor of order 'order' built on v[1], 
// so that if we want to compute z1'(v[1])-z1'(v[1]+v[2]) for example 
// (or any number of derivatives) we are good because it equals 
// \pa_{v[1]}(z1(v[1])-z1(v[1]+v[2])). Note that this is not true if 
// the itaylor is built on v[2].
itaylor Delta_z1(const ivector& v, const ParameterSet& p, int order){
  itaylor v1_it = itaylor(order,v[1]);
  return -v[2]-((interval)1.0+p.epsilon)*(sin(v1_it)-sin(v1_it+v[2]));
}

// Parametrization of the curve: interval data type coming from interval
interval z1(const interval& v, const ParameterSet& p){
  return v - sin(v)*((interval)1.0+p.epsilon);
}

interval z2(const interval& v, const ParameterSet &p){
  return p.A*sin((interval)2.0*v);  
}

interval Delta_z1(const ivector& v, const ParameterSet& p){
  return -v[2]-((interval)1.0+p.epsilon)*(sin(v[1])-sin(v[1]+v[2]));
}

// Parametrization of the curve: dim2taylor data type.
dim2taylor z1(const dim2taylor& v, const ParameterSet& p){
  return v - sin(v)*((interval)1.0+p.epsilon);
}

dim2taylor z2(const dim2taylor& v, const ParameterSet &p){
  return p.A*sin((interval)2.0*v);
}

// This computes zi(v[1])-zi(v[1]+v[2]) exploiting the cancelation.
dim2taylor Delta_z1(const dim2taylor_vector& v, const ParameterSet& p){
  return -v[2]-((interval)1.0+p.epsilon)*(sin(v[1])-sin(v[1]+v[2]));
}




==> Supplementary_Material/Lemma_222/curves.h <==
#ifndef CURVES_H_INCLUDED
#define CURVES_H_INCLUDED

#include "interval.hpp"
#include "itaylor.hpp"
#include "dim2taylor.hpp"
#include <iostream>
#include <vector>

using namespace cxsc;
using namespace std;
using namespace taylor;

typedef struct {
  double abs_tol;
  double rel_tol;
  interval epsilon;
  interval A;
  interval Left;
  interval Right;
} ParameterSet;


// Parametrization of the curve: itaylor data type
itaylor z1(const itaylor& x, const ParameterSet& p);
itaylor z2(const itaylor& x, const ParameterSet& p);
itaylor Delta_z1(const ivector& v, const ParameterSet& p, int order);

// Parametrization of the curve: interval data type coming from interval
interval z1(const interval& v, const ParameterSet& p);
interval z2(const interval& v, const ParameterSet& p);
// This computes zi(v[1])-zi(v[1]+v[2])
interval Delta_z1(const ivector& v, const ParameterSet& p);

// Parametrization of the curve: dim2taylor data type coming from dim2taylor
dim2taylor z1(const dim2taylor& v, const ParameterSet& p);
dim2taylor z2(const dim2taylor& v, const ParameterSet& p);
// This computes zi(v[1])-zi(v[1]+v[2])
dim2taylor Delta_z1(const dim2taylor_vector& v, const ParameterSet& p);


#endif


==> Supplementary_Material/Lemma_222/integrands.cpp <==
#include "integrands.h"

///////////// FAST INTEGRANDS: interval data type

// iv(1) = y, iv(2) = z
interval integrand_B11_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(1,iv[1]); itaylor z_it = itaylor(1,iv[2]); 
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p); 
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0); 
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  interval Z2y = z2(iv[1],p); interval Z2z = z2(iv[2],p); interval Z2zy = z2(iv[1]+iv[2],p);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);

  itaylor ITDeltaZ1 = Delta_z1(iv, p, 1);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  
  interval num1 = sin(-Z1y)*sqr(DZ10-DZ1y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sin(-Z1z)*(DZ10-DZ1z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sin(DeltaZ1)*(DDeltaZ1);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
    
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return -num1/den1*(num2/den2-num3/den3);
}

// iv(1) = y, iv(2) = z
interval integrand_B12_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(2,iv[1]); itaylor z_it = itaylor(2,iv[2]); 
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p); 
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  interval D2Z1y = get_j_derive(ITZ1y,2); //interval D2Z1z = get_j_derive(ITZ1z,2);
  interval Z2y = z2(iv[1],p); interval Z2z = z2(iv[2],p); interval Z2zy = z2(iv[1]+iv[2],p);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  interval D2Z10 = get_j_derive(ITZ10,2);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 1);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  
  interval num1 = cos(-Z1y)*(D2Z10-D2Z1y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sin(-Z1z)*(DZ10-DZ1z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sin(DeltaZ1)*(DDeltaZ1);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return num1/den1*(num2/den2-num3/den3);
}

// iv(1) = y, iv(2) = z
interval integrand_B13_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(1,iv[1]); itaylor z_it = itaylor(1,iv[2]); itaylor yz_it = itaylor(1,iv[1]+iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p); 
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  itaylor ITZ2y = z2(y_it,p); itaylor ITZ2z = z2(z_it,p); itaylor ITZ2zy = z2(yz_it,p);
  interval Z2y = get_j_derive(ITZ2y,0); interval Z2z = get_j_derive(ITZ2z,0); interval Z2zy = get_j_derive(ITZ2zy,0);
  interval DZ2y = get_j_derive(ITZ2y,1); // interval DZ2z = get_j_derive(ITZ2z,1); interval DZ2zy = get_j_derive(ITZ2zy,1);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 1);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  
  interval num1 = cos(-Z1y)*(DZ10-DZ1y)*(sinh(-Z2y)*(DZ20-DZ2y)+sin(-Z1y)*(DZ10-DZ1y));
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sin(-Z1z)*(DZ10-DZ1z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sin(DeltaZ1)*(DDeltaZ1);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return -num1/sqr(den1)*(num2/den2-num3/den3);
}


// iv(1) = y, iv(2) = z
interval integrand_B14_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(1,iv[1]); itaylor z_it = itaylor(1,iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  interval Z2y = z2(iv[1],p); interval Z2z = z2(iv[2],p); interval Z2zy = z2(iv[1]+iv[2],p);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 1);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  
  interval num1 = cos(-Z1y)*(DZ10-DZ1y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = cos(-Z1z)*sqr(DZ10-DZ1z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = cos(DeltaZ1)*sqr(DDeltaZ1);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return num1/den1*(num2/den2-num3/den3);
}


// iv(1) = y, iv(2) = z
interval integrand_B15_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(2,iv[1]); itaylor z_it = itaylor(2,iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  interval D2Z1y = get_j_derive(ITZ1y,2); interval D2Z1z = get_j_derive(ITZ1z,2);
  interval Z2y = z2(iv[1],p); interval Z2z = z2(iv[2],p); interval Z2zy = z2(iv[1]+iv[2],p);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  interval D2Z10 = get_j_derive(ITZ10,2);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 2);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  interval D2DeltaZ1 = get_j_derive(ITDeltaZ1,2);
  
  interval num1 = cos(-Z1y)*(DZ10-DZ1y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sin(-Z1z)*(D2Z10-D2Z1z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sin(DeltaZ1)*(D2DeltaZ1);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return num1/den1*(num2/den2-num3/den3);
}

// iv(1) = y, iv(2) = z
interval integrand_B16_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(1,iv[1]); itaylor z_it = itaylor(1,iv[2]); itaylor yz_it = itaylor(1,iv[1]+iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  itaylor ITZ2y = z2(y_it,p); itaylor ITZ2z = z2(z_it,p); itaylor ITZ2zy = z2(yz_it,p);
  interval Z2y = get_j_derive(ITZ2y,0); interval Z2z = get_j_derive(ITZ2z,0); interval Z2zy = get_j_derive(ITZ2zy,0);
  interval DZ2y = get_j_derive(ITZ2y,1); interval DZ2z = get_j_derive(ITZ2z,1); interval DZ2zy = get_j_derive(ITZ2zy,1);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 1);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  
  interval num1 = cos(-Z1y)*(DZ10-DZ1y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sin(-Z1z)*(DZ10-DZ1z)*(sinh(-Z2z)*(DZ20-DZ2z)+sin(-Z1z)*(DZ10-DZ1z));
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sin(DeltaZ1)*(DDeltaZ1)*(sinh(Z2y-Z2zy)*(DZ2y-DZ2zy)+sin(DeltaZ1)*(DDeltaZ1));
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return -num1/den1*(num2/sqr(den2)-num3/sqr(den3));
}


// iv(1) = y, iv(2) = z
interval integrand_B21_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(1,iv[1]); itaylor z_it = itaylor(1,iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  interval Z2y = z2(iv[1],p); interval Z2z = z2(iv[2],p); interval Z2zy = z2(iv[1]+iv[2],p);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 1);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  
  interval num1 = cos(-Z1y)*(DZ10-DZ1y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = cos(-Z1z)*sqr(DZ10-DZ1z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = cos(DeltaZ1)*sqr(DDeltaZ1);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return num1/den1*(num2/den2-num3/den3);
}


// iv(1) = y, iv(2) = z
interval integrand_B22_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(1,iv[1]); itaylor z_it = itaylor(1,iv[2]); itaylor yz_it = itaylor(1,iv[1]+iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  itaylor ITZ2y = z2(y_it,p); itaylor ITZ2z = z2(z_it,p); itaylor ITZ2zy = z2(yz_it,p);
  interval Z2y = get_j_derive(ITZ2y,0); interval Z2z = get_j_derive(ITZ2z,0); interval Z2zy = get_j_derive(ITZ2zy,0);
  interval DZ2y = get_j_derive(ITZ2y,1); // interval DZ2z = get_j_derive(ITZ2z,1); interval DZ2zy = get_j_derive(ITZ2zy,1);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 1);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  
  interval num1 = sin(-Z1y)*(sinh(-Z2y)*(DZ20-DZ2y)+sin(-Z1y)*(DZ10-DZ1y));
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = cos(-Z1z)*sqr(DZ10-DZ1z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = cos(DeltaZ1)*sqr(DDeltaZ1);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return -num1/sqr(den1)*(num2/den2-num3/den3);
}


// iv(1) = y, iv(2) = z
interval integrand_B23_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(1,iv[1]); itaylor z_it = itaylor(1,iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  interval Z2y = z2(iv[1],p); interval Z2z = z2(iv[2],p); interval Z2zy = z2(iv[1]+iv[2],p);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 1);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  
  interval num1 = sin(-Z1y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sin(-Z1z)*power(DZ10-DZ1z,3);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sin(DeltaZ1)*power(DDeltaZ1,3);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return -num1/den1*(num2/den2-num3/den3);
}

// iv(1) = y, iv(2) = z
interval integrand_B24_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(2,iv[1]); itaylor z_it = itaylor(2,iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  interval D2Z1y = get_j_derive(ITZ1y,2); interval D2Z1z = get_j_derive(ITZ1z,2);
  interval Z2y = z2(iv[1],p); interval Z2z = z2(iv[2],p); interval Z2zy = z2(iv[1]+iv[2],p);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  interval D2Z10 = get_j_derive(ITZ10,2);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 2);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  interval D2DeltaZ1 = get_j_derive(ITDeltaZ1,2);
  
  interval num1 = sin(-Z1y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = cos(-Z1z)*(DZ10-DZ1z)*(D2Z10-D2Z1z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = cos(DeltaZ1)*(DDeltaZ1)*(D2DeltaZ1);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return (interval)2.0*num1/den1*(num2/den2-num3/den3);
}


// iv(1) = y, iv(2) = z
interval integrand_B25_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(1,iv[1]); itaylor z_it = itaylor(1,iv[2]); itaylor yz_it = itaylor(1,iv[1]+iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  itaylor ITZ2y = z2(y_it,p); itaylor ITZ2z = z2(z_it,p); itaylor ITZ2zy = z2(yz_it,p);
  interval Z2y = get_j_derive(ITZ2y,0); interval Z2z = get_j_derive(ITZ2z,0); interval Z2zy = get_j_derive(ITZ2zy,0);
  interval DZ2y = get_j_derive(ITZ2y,1); interval DZ2z = get_j_derive(ITZ2z,1); interval DZ2zy = get_j_derive(ITZ2zy,1);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 1);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  
  interval num1 = sin(-Z1y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = cos(-Z1z)*sqr(DZ10-DZ1z)*(sinh(-Z2z)*(DZ20-DZ2z)+sin(-Z1z)*(DZ10-DZ1z));
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = cos(DeltaZ1)*sqr(DDeltaZ1)*(sinh(Z2y-Z2zy)*(DZ2y-DZ2zy)+sin(DeltaZ1)*(DDeltaZ1));
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return -num1/den1*(num2/sqr(den2)-num3/sqr(den3));
}


// iv(1) = y, iv(2) = z
interval integrand_B31_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(2,iv[1]); itaylor z_it = itaylor(2,iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  interval D2Z1y = get_j_derive(ITZ1y,2); interval D2Z1z = get_j_derive(ITZ1z,2);
  interval Z2y = z2(iv[1],p); interval Z2z = z2(iv[2],p); interval Z2zy = z2(iv[1]+iv[2],p);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  interval D2Z10 = get_j_derive(ITZ10,2);

  itaylor ITDeltaZ1 = Delta_z1(iv, p, 2);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  interval D2DeltaZ1 = get_j_derive(ITDeltaZ1,2);
  
  interval num1 = cos(-Z1y)*(DZ10-DZ1y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sin(-Z1z)*(D2Z10-D2Z1z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sin(DeltaZ1)*(D2DeltaZ1);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return num1/den1*(num2/den2-num3/den3);
}


// iv(1) = y, iv(2) = z
interval integrand_B32_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(2,iv[1]); itaylor z_it = itaylor(2,iv[2]); itaylor yz_it = itaylor(2,iv[1]+iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  interval D2Z1y = get_j_derive(ITZ1y,2); interval D2Z1z = get_j_derive(ITZ1z,2);
  itaylor ITZ2y = z2(y_it,p); itaylor ITZ2z = z2(z_it,p); itaylor ITZ2zy = z2(yz_it,p);
  interval Z2y = get_j_derive(ITZ2y,0); interval Z2z = get_j_derive(ITZ2z,0); interval Z2zy = get_j_derive(ITZ2zy,0);
  interval DZ2y = get_j_derive(ITZ2y,1); // interval DZ2z = get_j_derive(ITZ2z,1); interval DZ2zy = get_j_derive(ITZ2zy,1);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  interval D2Z10 = get_j_derive(ITZ10,2); // interval D2Z20 = get_j_derive(ITZ20,2);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 2);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  interval D2DeltaZ1 = get_j_derive(ITDeltaZ1,2);
  
  interval num1 = sin(-Z1y)*(sinh(-Z2y)*(DZ20-DZ2y)+sin(-Z1y)*(DZ10-DZ1y));
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sin(-Z1z)*(D2Z10-D2Z1z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sin(DeltaZ1)*(D2DeltaZ1);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return -num1/sqr(den1)*(num2/den2-num3/den3);
}


// iv(1) = y, iv(2) = z
interval integrand_B33_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(2,iv[1]); itaylor z_it = itaylor(2,iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  interval D2Z1y = get_j_derive(ITZ1y,2); interval D2Z1z = get_j_derive(ITZ1z,2);
  interval Z2y = z2(iv[1],p); interval Z2z = z2(iv[2],p); interval Z2zy = z2(iv[1]+iv[2],p);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  interval D2Z10 = get_j_derive(ITZ10,2);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 2);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  interval D2DeltaZ1 = get_j_derive(ITDeltaZ1,2);
  
  interval num1 = sin(-Z1y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = cos(-Z1z)*(DZ10-DZ1z)*(D2Z10-D2Z1z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = cos(DeltaZ1)*(DDeltaZ1)*(D2DeltaZ1);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return num1/den1*(num2/den2-num3/den3);
}


// iv(1) = y, iv(2) = z
interval integrand_B34_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(3,iv[1]); itaylor z_it = itaylor(3,iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
//  interval D2Z1y = get_j_derive(ITZ1y,2); interval D2Z1z = get_j_derive(ITZ1z,2);
  interval D3Z1y = get_j_derive(ITZ1y,3); interval D3Z1z = get_j_derive(ITZ1z,3);
  interval Z2y = z2(iv[1],p); interval Z2z = z2(iv[2],p); interval Z2zy = z2(iv[1]+iv[2],p);
  itaylor x_it0 = itaylor(3,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
//  interval D2Z10 = get_j_derive(ITZ10,2);
  interval D3Z10 = get_j_derive(ITZ10,3);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 3);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  interval D2DeltaZ1 = get_j_derive(ITDeltaZ1,2);
  interval D3DeltaZ1 = get_j_derive(ITDeltaZ1,3);
  
  interval num1 = sin(-Z1y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sin(-Z1z)*(D3Z10-D3Z1z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sin(DeltaZ1)*(D3DeltaZ1);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return num1/den1*(num2/den2-num3/den3);
}

// iv(1) = y, iv(2) = z
interval integrand_B35_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(2,iv[1]); itaylor z_it = itaylor(2,iv[2]); itaylor yz_it = itaylor(2,iv[1]+iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  interval D2Z1y = get_j_derive(ITZ1y,2); interval D2Z1z = get_j_derive(ITZ1z,2);
  itaylor ITZ2y = z2(y_it,p); itaylor ITZ2z = z2(z_it,p); itaylor ITZ2zy = z2(yz_it,p);
  interval Z2y = get_j_derive(ITZ2y,0); interval Z2z = get_j_derive(ITZ2z,0); interval Z2zy = get_j_derive(ITZ2zy,0);
  interval DZ2y = get_j_derive(ITZ2y,1); interval DZ2z = get_j_derive(ITZ2z,1); interval DZ2zy = get_j_derive(ITZ2zy,1);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  interval D2Z10 = get_j_derive(ITZ10,2); // interval D2Z20 = get_j_derive(ITZ20,2);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 2);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  interval D2DeltaZ1 = get_j_derive(ITDeltaZ1,2);
  
  interval num1 = sin(-Z1y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sin(-Z1z)*(D2Z10-D2Z1z)*(sinh(-Z2z)*(DZ20-DZ2z)+sin(-Z1z)*(DZ10-DZ1z));
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sin(DeltaZ1)*(D2DeltaZ1)*(sinh(Z2y-Z2zy)*(DZ2y-DZ2zy)+sin(DeltaZ1)*(DDeltaZ1));
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return -num1/den1*(num2/sqr(den2)-num3/sqr(den3));
}


// iv(1) = y, iv(2) = z
interval integrand_B41_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(1,iv[1]); itaylor z_it = itaylor(1,iv[2]); itaylor yz_it = itaylor(1,iv[1]+iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  itaylor ITZ2y = z2(y_it,p); itaylor ITZ2z = z2(z_it,p); itaylor ITZ2zy = z2(yz_it,p);
  interval Z2y = get_j_derive(ITZ2y,0); interval Z2z = get_j_derive(ITZ2z,0); interval Z2zy = get_j_derive(ITZ2zy,0);
  interval DZ2y = get_j_derive(ITZ2y,1); interval DZ2z = get_j_derive(ITZ2z,1); interval DZ2zy = get_j_derive(ITZ2zy,1);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 1);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  
  interval num1 = cos(-Z1y)*(DZ10-DZ1y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sin(-Z1z)*(DZ10-DZ1z)*sinh(-Z2z)*(DZ20-DZ2z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sin(DeltaZ1)*(DDeltaZ1)*sinh(Z2y-Z2zy)*(DZ2y-DZ2zy);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return -num1/den1*(num2/sqr(den2)-num3/sqr(den3));
}


// iv(1) = y, iv(2) = z
interval integrand_B42_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(1,iv[1]); itaylor z_it = itaylor(1,iv[2]); itaylor yz_it = itaylor(1,iv[1]+iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  itaylor ITZ2y = z2(y_it,p); itaylor ITZ2z = z2(z_it,p); itaylor ITZ2zy = z2(yz_it,p);
  interval Z2y = get_j_derive(ITZ2y,0); interval Z2z = get_j_derive(ITZ2z,0); interval Z2zy = get_j_derive(ITZ2zy,0);
  interval DZ2y = get_j_derive(ITZ2y,1); interval DZ2z = get_j_derive(ITZ2z,1); interval DZ2zy = get_j_derive(ITZ2zy,1);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 1);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  
  interval num1 = sin(-Z1y)*(sinh(-Z2y)*(DZ20-DZ2y)+sin(-Z1y)*(DZ10-DZ1y));
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sin(-Z1z)*(DZ10-DZ1z)*sinh(-Z2z)*(DZ20-DZ2z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sin(DeltaZ1)*(DDeltaZ1)*sinh(Z2y-Z2zy)*(DZ2y-DZ2zy);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return num1/sqr(den1)*(num2/sqr(den2)-num3/sqr(den3));
}


// iv(1) = y, iv(2) = z
interval integrand_B43_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(1,iv[1]); itaylor z_it = itaylor(1,iv[2]); itaylor yz_it = itaylor(1,iv[1]+iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  itaylor ITZ2y = z2(y_it,p); itaylor ITZ2z = z2(z_it,p); itaylor ITZ2zy = z2(yz_it,p);
  interval Z2y = get_j_derive(ITZ2y,0); interval Z2z = get_j_derive(ITZ2z,0); interval Z2zy = get_j_derive(ITZ2zy,0);
  interval DZ2y = get_j_derive(ITZ2y,1); interval DZ2z = get_j_derive(ITZ2z,1); interval DZ2zy = get_j_derive(ITZ2zy,1);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 1);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  
  interval num1 = sin(-Z1y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = cos(-Z1z)*sqr(DZ10-DZ1z)*sinh(-Z2z)*(DZ20-DZ2z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = cos(DeltaZ1)*sqr(DDeltaZ1)*sinh(Z2y-Z2zy)*(DZ2y-DZ2zy);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return -num1/den1*(num2/sqr(den2)-num3/sqr(den3));
}


// iv(1) = y, iv(2) = z
interval integrand_B44_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(2,iv[1]); itaylor z_it = itaylor(2,iv[2]); itaylor yz_it = itaylor(2,iv[1]+iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  interval D2Z1y = get_j_derive(ITZ1y,2); interval D2Z1z = get_j_derive(ITZ1z,2);
  itaylor ITZ2y = z2(y_it,p); itaylor ITZ2z = z2(z_it,p); itaylor ITZ2zy = z2(yz_it,p);
  interval Z2y = get_j_derive(ITZ2y,0); interval Z2z = get_j_derive(ITZ2z,0); interval Z2zy = get_j_derive(ITZ2zy,0);
  interval DZ2y = get_j_derive(ITZ2y,1); interval DZ2z = get_j_derive(ITZ2z,1); interval DZ2zy = get_j_derive(ITZ2zy,1);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  interval D2Z10 = get_j_derive(ITZ10,2); // interval D2Z20 = get_j_derive(ITZ20,2);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 2);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  interval D2DeltaZ1 = get_j_derive(ITDeltaZ1,2);
  
  interval num1 = sin(-Z1y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sin(-Z1z)*(D2Z10-D2Z1z)*sinh(-Z2z)*(DZ20-DZ2z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sin(DeltaZ1)*(D2DeltaZ1)*sinh(Z2y-Z2zy)*(DZ2y-DZ2zy);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return -num1/den1*(num2/sqr(den2)-num3/sqr(den3));
}

// iv(1) = y, iv(2) = z
interval integrand_B45_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(1,iv[1]); itaylor z_it = itaylor(1,iv[2]); itaylor yz_it = itaylor(1,iv[1]+iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  itaylor ITZ2y = z2(y_it,p); itaylor ITZ2z = z2(z_it,p); itaylor ITZ2zy = z2(yz_it,p);
  interval Z2y = get_j_derive(ITZ2y,0); interval Z2z = get_j_derive(ITZ2z,0); interval Z2zy = get_j_derive(ITZ2zy,0);
  interval DZ2y = get_j_derive(ITZ2y,1); interval DZ2z = get_j_derive(ITZ2z,1); interval DZ2zy = get_j_derive(ITZ2zy,1);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 1);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  
  interval num1 = sin(-Z1y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sin(-Z1z)*(DZ10-DZ1z)*cosh(-Z2z)*sqr(DZ20-DZ2z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sin(DeltaZ1)*(DDeltaZ1)*cosh(Z2y-Z2zy)*sqr(DZ2y-DZ2zy);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return -num1/den1*(num2/sqr(den2)-num3/sqr(den3));
}


// iv(1) = y, iv(2) = z
interval integrand_B46_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(2,iv[1]); itaylor z_it = itaylor(2,iv[2]); itaylor yz_it = itaylor(2,iv[1]+iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  itaylor ITZ2y = z2(y_it,p); itaylor ITZ2z = z2(z_it,p); itaylor ITZ2zy = z2(yz_it,p);
  interval Z2y = get_j_derive(ITZ2y,0); interval Z2z = get_j_derive(ITZ2z,0); interval Z2zy = get_j_derive(ITZ2zy,0);
  interval DZ2y = get_j_derive(ITZ2y,1); interval DZ2z = get_j_derive(ITZ2z,1); interval DZ2zy = get_j_derive(ITZ2zy,1);
  interval D2Z2y = get_j_derive(ITZ2y,2); interval D2Z2z = get_j_derive(ITZ2z,2); interval D2Z2zy = get_j_derive(ITZ2zy,2);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
/* interval D2Z10 = get_j_derive(ITZ10,2); */ interval D2Z20 = get_j_derive(ITZ20,2);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 1);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  
  interval num1 = sin(-Z1y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sin(-Z1z)*(DZ10-DZ1z)*sinh(-Z2z)*(D2Z20-D2Z2z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sin(DeltaZ1)*(DDeltaZ1)*sinh(Z2y-Z2zy)*(D2Z2y-D2Z2zy);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return -num1/den1*(num2/sqr(den2)-num3/sqr(den3));
}

// iv(1) = y, iv(2) = z
interval integrand_B47_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(1,iv[1]); itaylor z_it = itaylor(1,iv[2]); itaylor yz_it = itaylor(1,iv[1]+iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  itaylor ITZ2y = z2(y_it,p); itaylor ITZ2z = z2(z_it,p); itaylor ITZ2zy = z2(yz_it,p);
  interval Z2y = get_j_derive(ITZ2y,0); interval Z2z = get_j_derive(ITZ2z,0); interval Z2zy = get_j_derive(ITZ2zy,0);
  interval DZ2y = get_j_derive(ITZ2y,1); interval DZ2z = get_j_derive(ITZ2z,1); interval DZ2zy = get_j_derive(ITZ2zy,1);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 1);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  
  interval num1 = sin(-Z1y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sin(-Z1z)*(DZ10-DZ1z)*sinh(-Z2z)*(DZ20-DZ2z)*(sinh(-Z2z)*(DZ20-DZ2z)+sin(-Z1z)*(DZ10-DZ1z));
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sin(DeltaZ1)*(DDeltaZ1)*sinh(Z2y-Z2zy)*(DZ2y-DZ2zy)*(sinh(Z2y-Z2zy)*(DZ2y-DZ2zy)+sin(DeltaZ1)*(DDeltaZ1));
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return (interval)2.0*num1/den1*(num2/power(den2,3)-num3/power(den3,3));
}

// iv(1) = y, iv(2) = z
interval integrand_B51_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(1,iv[1]); itaylor z_it = itaylor(1,iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  interval Z2y = z2(iv[1],p); interval Z2z = z2(iv[2],p); interval Z2zy = z2(iv[1]+iv[2],p);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 1);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  
  interval num1 = cos(-Z1y)*(DZ10-DZ1y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sqr(sin(-Z1z))*sqr(DZ10-DZ1z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sqr(sin(DeltaZ1))*sqr(DDeltaZ1);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return -num1/den1*(num2/sqr(den2)-num3/sqr(den3));
}

// iv(1) = y, iv(2) = z
interval integrand_B52_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(1,iv[1]); itaylor z_it = itaylor(1,iv[2]); itaylor yz_it = itaylor(1,iv[1]+iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  itaylor ITZ2y = z2(y_it,p); itaylor ITZ2z = z2(z_it,p); itaylor ITZ2zy = z2(yz_it,p);
  interval Z2y = get_j_derive(ITZ2y,0); interval Z2z = get_j_derive(ITZ2z,0); interval Z2zy = get_j_derive(ITZ2zy,0);
  interval DZ2y = get_j_derive(ITZ2y,1); // interval DZ2z = get_j_derive(ITZ2z,1); interval DZ2zy = get_j_derive(ITZ2zy,1);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 1);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  
  interval num1 = sin(-Z1y)*(sinh(-Z2y)*(DZ20-DZ2y)+sin(-Z1y)*(DZ10-DZ1y));
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sqr(sin(-Z1z))*sqr(DZ10-DZ1z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sqr(sin(DeltaZ1))*sqr(DDeltaZ1);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return num1/sqr(den1)*(num2/sqr(den2)-num3/sqr(den3));
}

// iv(1) = y, iv(2) = z
interval integrand_B53_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(1,iv[1]); itaylor z_it = itaylor(1,iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  interval Z2y = z2(iv[1],p); interval Z2z = z2(iv[2],p); interval Z2zy = z2(iv[1]+iv[2],p);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 1);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  
  interval num1 = sin(-Z1y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sin(-Z1z)*cos(-Z1z)*power(DZ10-DZ1z,3);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sin(DeltaZ1)*cos(DeltaZ1)*power(DDeltaZ1,3);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return (interval)(-2.0)*num1/den1*(num2/sqr(den2)-num3/sqr(den3));
}

// iv(1) = y, iv(2) = z
interval integrand_B54_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(2,iv[1]); itaylor z_it = itaylor(2,iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  interval D2Z1y = get_j_derive(ITZ1y,2); interval D2Z1z = get_j_derive(ITZ1z,2);
  interval Z2y = z2(iv[1],p); interval Z2z = z2(iv[2],p); interval Z2zy = z2(iv[1]+iv[2],p);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  interval D2Z10 = get_j_derive(ITZ10,2);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 2);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  interval D2DeltaZ1 = get_j_derive(ITDeltaZ1,2);
  
  interval num1 = sin(-Z1y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sqr(sin(-Z1z))*(DZ10-DZ1z)*(D2Z10-D2Z1z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sqr(sin(DeltaZ1))*(DDeltaZ1)*(D2DeltaZ1);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return (interval)(-2.0)*num1/den1*(num2/sqr(den2)-num3/sqr(den3));
}

// iv(1) = y, iv(2) = z
interval integrand_B55_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(1,iv[1]); itaylor z_it = itaylor(1,iv[2]); itaylor yz_it = itaylor(1,iv[1]+iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  itaylor ITZ2y = z2(y_it,p); itaylor ITZ2z = z2(z_it,p); itaylor ITZ2zy = z2(yz_it,p);
  interval Z2y = get_j_derive(ITZ2y,0); interval Z2z = get_j_derive(ITZ2z,0); interval Z2zy = get_j_derive(ITZ2zy,0);
  interval DZ2y = get_j_derive(ITZ2y,1); interval DZ2z = get_j_derive(ITZ2z,1); interval DZ2zy = get_j_derive(ITZ2zy,1);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 1);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  
  interval num1 = sin(-Z1y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sqr(sin(-Z1z))*sqr(DZ10-DZ1z)*(sinh(-Z2z)*(DZ20-DZ2z)+sin(-Z1z)*(DZ10-DZ1z));
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sqr(sin(DeltaZ1))*sqr(DDeltaZ1)*(sinh(Z2y-Z2zy)*(DZ2y-DZ2zy)+sin(DeltaZ1)*(DDeltaZ1));
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return (interval)(2.0)*num1/den1*(num2/power(den2,3)-num3/power(den3,3));
}

// iv(1) = y, iv(2) = z
interval integrand_B61_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(1,iv[1]); itaylor z_it = itaylor(1,iv[2]); itaylor yz_it = itaylor(1,iv[1]+iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  itaylor ITZ2y = z2(y_it,p); itaylor ITZ2z = z2(z_it,p); itaylor ITZ2zy = z2(yz_it,p);
  interval Z2y = get_j_derive(ITZ2y,0); interval Z2z = get_j_derive(ITZ2z,0); interval Z2zy = get_j_derive(ITZ2zy,0);
  interval DZ2y = get_j_derive(ITZ2y,1); interval DZ2z = get_j_derive(ITZ2z,1); interval DZ2zy = get_j_derive(ITZ2zy,1);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  
  interval DeltaZ1 = Delta_z1(iv, p);
  
  interval num1 = cos(-Z1y)*sqr(DZ10-DZ1y)*sinh(-Z2y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sin(-Z1z)*(DZ20-DZ2z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sin(DeltaZ1)*(DZ2y-DZ2zy);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return -num1/sqr(den1)*(num2/den2-num3/den3);
}

// iv(1) = y, iv(2) = z
interval integrand_B62_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(2,iv[1]); itaylor z_it = itaylor(2,iv[2]); itaylor yz_it = itaylor(2,iv[1]+iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
//  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  interval D2Z1y = get_j_derive(ITZ1y,2); // interval D2Z1z = get_j_derive(ITZ1z,2);
  itaylor ITZ2y = z2(y_it,p); itaylor ITZ2z = z2(z_it,p); itaylor ITZ2zy = z2(yz_it,p);
  interval Z2y = get_j_derive(ITZ2y,0); interval Z2z = get_j_derive(ITZ2z,0); interval Z2zy = get_j_derive(ITZ2zy,0);
  interval DZ2y = get_j_derive(ITZ2y,1); interval DZ2z = get_j_derive(ITZ2z,1); interval DZ2zy = get_j_derive(ITZ2zy,1);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  interval D2Z10 = get_j_derive(ITZ10,2); // interval D2Z20 = get_j_derive(ITZ20,2);
  
  interval DeltaZ1 = Delta_z1(iv, p);
  
  interval num1 = sin(-Z1y)*(D2Z10-D2Z1y)*sinh(-Z2y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sin(-Z1z)*(DZ20-DZ2z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sin(DeltaZ1)*(DZ2y-DZ2zy);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return -num1/sqr(den1)*(num2/den2-num3/den3);
}


// iv(1) = y, iv(2) = z
interval integrand_B63_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(1,iv[1]); itaylor z_it = itaylor(1,iv[2]); itaylor yz_it = itaylor(1,iv[1]+iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  itaylor ITZ2y = z2(y_it,p); itaylor ITZ2z = z2(z_it,p); itaylor ITZ2zy = z2(yz_it,p);
  interval Z2y = get_j_derive(ITZ2y,0); interval Z2z = get_j_derive(ITZ2z,0); interval Z2zy = get_j_derive(ITZ2zy,0);
  interval DZ2y = get_j_derive(ITZ2y,1); interval DZ2z = get_j_derive(ITZ2z,1); interval DZ2zy = get_j_derive(ITZ2zy,1);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  
  interval DeltaZ1 = Delta_z1(iv, p);
  
  interval num1 = sin(-Z1y)*(DZ10-DZ1y)*cosh(-Z2y)*(DZ20-DZ2y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sin(-Z1z)*(DZ20-DZ2z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sin(DeltaZ1)*(DZ2y-DZ2zy);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return -num1/sqr(den1)*(num2/den2-num3/den3);
}


// iv(1) = y, iv(2) = z
interval integrand_B64_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(1,iv[1]); itaylor z_it = itaylor(1,iv[2]); itaylor yz_it = itaylor(1,iv[1]+iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  itaylor ITZ2y = z2(y_it,p); itaylor ITZ2z = z2(z_it,p); itaylor ITZ2zy = z2(yz_it,p);
  interval Z2y = get_j_derive(ITZ2y,0); interval Z2z = get_j_derive(ITZ2z,0); interval Z2zy = get_j_derive(ITZ2zy,0);
  interval DZ2y = get_j_derive(ITZ2y,1); interval DZ2z = get_j_derive(ITZ2z,1); interval DZ2zy = get_j_derive(ITZ2zy,1);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  
  interval DeltaZ1 = Delta_z1(iv, p);
  
  interval num1 = sin(-Z1y)*(DZ10-DZ1y)*sinh(-Z2y)*(sinh(-Z2y)*(DZ20-DZ2y)+sin(-Z1y)*(DZ10-DZ1y));
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sin(-Z1z)*(DZ20-DZ2z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sin(DeltaZ1)*(DZ2y-DZ2zy);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return (interval)2.0*num1/power(den1,3)*(num2/den2-num3/den3);
}

// iv(1) = y, iv(2) = z
interval integrand_B65_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(1,iv[1]); itaylor z_it = itaylor(1,iv[2]); itaylor yz_it = itaylor(1,iv[1]+iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  itaylor ITZ2y = z2(y_it,p); itaylor ITZ2z = z2(z_it,p); itaylor ITZ2zy = z2(yz_it,p);
  interval Z2y = get_j_derive(ITZ2y,0); interval Z2z = get_j_derive(ITZ2z,0); interval Z2zy = get_j_derive(ITZ2zy,0);
  interval DZ2y = get_j_derive(ITZ2y,1); interval DZ2z = get_j_derive(ITZ2z,1); interval DZ2zy = get_j_derive(ITZ2zy,1);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 1);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  
  interval num1 = sin(-Z1y)*(DZ10-DZ1y)*sinh(-Z2y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = cos(-Z1z)*(DZ10-DZ1z)*(DZ20-DZ2z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = cos(DeltaZ1)*(DDeltaZ1)*(DZ2y-DZ2zy);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return -num1/sqr(den1)*(num2/den2-num3/den3);
}

// iv(1) = y, iv(2) = z
interval integrand_B66_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(2,iv[1]); itaylor z_it = itaylor(2,iv[2]); itaylor yz_it = itaylor(2,iv[1]+iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  itaylor ITZ2y = z2(y_it,p); itaylor ITZ2z = z2(z_it,p); itaylor ITZ2zy = z2(yz_it,p);
  interval Z2y = get_j_derive(ITZ2y,0); interval Z2z = get_j_derive(ITZ2z,0); interval Z2zy = get_j_derive(ITZ2zy,0);
  interval DZ2y = get_j_derive(ITZ2y,1); interval DZ2z = get_j_derive(ITZ2z,1); interval DZ2zy = get_j_derive(ITZ2zy,1);
  interval D2Z2y = get_j_derive(ITZ2y,2); interval D2Z2z = get_j_derive(ITZ2z,2); interval D2Z2zy = get_j_derive(ITZ2zy,2);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
/*  interval D2Z10 = get_j_derive(ITZ10,2); */ interval D2Z20 = get_j_derive(ITZ20,2);

  interval DeltaZ1 = Delta_z1(iv, p);
  
  interval num1 = sin(-Z1y)*(DZ10-DZ1y)*sinh(-Z2y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sin(-Z1z)*(D2Z20-D2Z2z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sin(DeltaZ1)*(D2Z2y-D2Z2zy);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return -num1/sqr(den1)*(num2/den2-num3/den3);
}

// iv(1) = y, iv(2) = z
interval integrand_B67_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(1,iv[1]); itaylor z_it = itaylor(1,iv[2]); itaylor yz_it = itaylor(1,iv[1]+iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  itaylor ITZ2y = z2(y_it,p); itaylor ITZ2z = z2(z_it,p); itaylor ITZ2zy = z2(yz_it,p);
  interval Z2y = get_j_derive(ITZ2y,0); interval Z2z = get_j_derive(ITZ2z,0); interval Z2zy = get_j_derive(ITZ2zy,0);
  interval DZ2y = get_j_derive(ITZ2y,1); interval DZ2z = get_j_derive(ITZ2z,1); interval DZ2zy = get_j_derive(ITZ2zy,1);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 1);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  
  interval num1 = sin(-Z1y)*(DZ10-DZ1y)*sinh(-Z2y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sin(-Z1z)*(DZ20-DZ2z)*(sinh(-Z2z)*(DZ20-DZ2z)+sin(-Z1z)*(DZ10-DZ1z));
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sin(DeltaZ1)*(DZ2y-DZ2zy)*(sinh(Z2y-Z2zy)*(DZ2y-DZ2zy)+sin(DeltaZ1)*(DDeltaZ1));
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return num1/sqr(den1)*(num2/sqr(den2)-num3/sqr(den3));
}

// iv(1) = y, iv(2) = z
interval integrand_B71_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(1,iv[1]); itaylor z_it = itaylor(1,iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  interval Z2y = z2(iv[1],p); interval Z2z = z2(iv[2],p); interval Z2zy = z2(iv[1]+iv[2],p);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 1);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  
  interval num1 = sin(-Z1y)*cos(-Z1y)*sqr(DZ10-DZ1y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sin(-Z1z)*(DZ10-DZ1z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sin(DeltaZ1)*(DDeltaZ1);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return (interval)(-2.0)*num1/sqr(den1)*(num2/den2-num3/den3);
}

// iv(1) = y, iv(2) = z
interval integrand_B72_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(2,iv[1]); itaylor z_it = itaylor(2,iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  interval D2Z1y = get_j_derive(ITZ1y,2); // interval D2Z1z = get_j_derive(ITZ1z,2);
  interval Z2y = z2(iv[1],p); interval Z2z = z2(iv[2],p); interval Z2zy = z2(iv[1]+iv[2],p);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  interval D2Z10 = get_j_derive(ITZ10,2);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 1);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  
  interval num1 = sqr(sin(-Z1y))*(D2Z10-D2Z1y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sin(-Z1z)*(DZ10-DZ1z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sin(DeltaZ1)*(DDeltaZ1);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return -num1/sqr(den1)*(num2/den2-num3/den3);
}

// iv(1) = y, iv(2) = z
interval integrand_B73_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(1,iv[1]); itaylor z_it = itaylor(1,iv[2]); itaylor yz_it = itaylor(1,iv[1]+iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  itaylor ITZ2y = z2(y_it,p); itaylor ITZ2z = z2(z_it,p); itaylor ITZ2zy = z2(yz_it,p);
  interval Z2y = get_j_derive(ITZ2y,0); interval Z2z = get_j_derive(ITZ2z,0); interval Z2zy = get_j_derive(ITZ2zy,0);
  interval DZ2y = get_j_derive(ITZ2y,1); // interval DZ2z = get_j_derive(ITZ2z,1); interval DZ2zy = get_j_derive(ITZ2zy,1);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 1);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  
  interval num1 = sqr(sin(-Z1y))*(DZ10-DZ1y)*(sinh(-Z2y)*(DZ20-DZ2y)+sin(-Z1y)*(DZ10-DZ1y));
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sin(-Z1z)*(DZ10-DZ1z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sin(DeltaZ1)*(DDeltaZ1);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return (interval)(2.0)*num1/power(den1,3)*(num2/den2-num3/den3);
}

// iv(1) = y, iv(2) = z
interval integrand_B74_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(1,iv[1]); itaylor z_it = itaylor(1,iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  interval Z2y = z2(iv[1],p); interval Z2z = z2(iv[2],p); interval Z2zy = z2(iv[1]+iv[2],p);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 1);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  
  interval num1 = sqr(sin(-Z1y))*(DZ10-DZ1y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = cos(-Z1z)*sqr(DZ10-DZ1z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = cos(DeltaZ1)*sqr(DDeltaZ1);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return -num1/sqr(den1)*(num2/den2-num3/den3);
}

// iv(1) = y, iv(2) = z
interval integrand_B75_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(2,iv[1]); itaylor z_it = itaylor(2,iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1);
  interval D2Z1y = get_j_derive(ITZ1y,2); interval D2Z1z = get_j_derive(ITZ1z,2);
  interval Z2y = z2(iv[1],p); interval Z2z = z2(iv[2],p); interval Z2zy = z2(iv[1]+iv[2],p);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  interval D2Z10 = get_j_derive(ITZ10,2);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 2);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  interval D2DeltaZ1 = get_j_derive(ITDeltaZ1,2);
  
  interval num1 = sqr(sin(-Z1y))*(DZ10-DZ1y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sin(-Z1z)*(D2Z10-D2Z1z);
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sin(DeltaZ1)*(D2DeltaZ1);
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return -num1/sqr(den1)*(num2/den2-num3/den3);
}

// iv(1) = y, iv(2) = z
interval integrand_B76_fast(const ivector& iv, const ParameterSet& p, int& flag){
  itaylor y_it = itaylor(1,iv[1]); itaylor z_it = itaylor(1,iv[2]); itaylor yz_it = itaylor(1,iv[1]+iv[2]);
  itaylor ITZ1y = z1(y_it,p); itaylor ITZ1z = z1(z_it,p); itaylor ITZ1zy = z1(yz_it,p);
  interval Z1y = get_j_derive(ITZ1y,0); interval Z1z = get_j_derive(ITZ1z,0); interval Z1zy = get_j_derive(ITZ1zy,0);
  interval DZ1y = get_j_derive(ITZ1y,1); interval DZ1z = get_j_derive(ITZ1z,1); interval DZ1zy = get_j_derive(ITZ1zy,1);  
  itaylor ITZ2y = z2(y_it,p); itaylor ITZ2z = z2(z_it,p); itaylor ITZ2zy = z2(yz_it,p);
  interval Z2y = get_j_derive(ITZ2y,0); interval Z2z = get_j_derive(ITZ2z,0); interval Z2zy = get_j_derive(ITZ2zy,0);
  interval DZ2y = get_j_derive(ITZ2y,1); interval DZ2z = get_j_derive(ITZ2z,1); interval DZ2zy = get_j_derive(ITZ2zy,1);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  
  itaylor ITDeltaZ1 = Delta_z1(iv, p, 1);
  
  interval DeltaZ1 = get_j_derive(ITDeltaZ1,0);
  interval DDeltaZ1 = get_j_derive(ITDeltaZ1,1);
  
  interval num1 = sqr(sin(-Z1y))*(DZ10-DZ1y);
  interval den1 = cosh(-Z2y)-cos(-Z1y);
  interval num2 = sin(-Z1z)*(DZ10-DZ1z)*(sinh(-Z2z)*(DZ20-DZ2z)+sin(-Z1z)*(DZ10-DZ1z));
  interval den2 = cosh(-Z2z)-cos(-Z1z);
  interval num3 = sin(DeltaZ1)*(DDeltaZ1)*(sinh(Z2y-Z2zy)*(DZ2y-DZ2zy)+sin(DeltaZ1)*(DDeltaZ1));
  interval den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1 || 0.0 <= den2 || 0.0 <= den3){
    flag |= 1;
    return interval(0.0);
  }
  return num1/sqr(den1)*(num2/sqr(den2)-num3/sqr(den3));
}



///////////// SLOW INTEGRANDS: dim2taylor data type



// iv(1) = y, iv(2) = z
dim2taylor integrand_B11_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  // Now, Z1, Z2 and DZ1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y)*sqr(DZ10-DZ1y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(DZ10-DZ1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DDeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
    
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return -num1/den1*(num2/den2-num3/den3);
}

dim2taylor integrand_B12_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+2,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  dim2taylor D2Z1y = diff(Z1y,2,0); // dim2taylor D2Z1z = diff(Z1z,0,2);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  interval D2Z10 = get_j_derive(ITZ10,2);
  // Now, Z1, Z2, DZ1 and D2Z1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order); DDeltaZ1 = trunc(DDeltaZ1,order);
  
  dim2taylor num1 = cos(-Z1y)*(D2Z10-D2Z1y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(DZ10-DZ1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DDeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return num1/den1*(num2/den2-num3/den3);
}

dim2taylor integrand_B13_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0);
  Z2y = trunc(Z2y,order);

  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = cos(-Z1y)*(DZ10-DZ1y)*(sinh(-Z2y)*(DZ20-DZ2y)+sin(-Z1y)*(DZ10-DZ1y));
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(DZ10-DZ1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DDeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return -num1/sqr(den1)*(num2/den2-num3/den3);
}

dim2taylor integrand_B14_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);

  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  // Now, Z1, Z2 and DZ1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = cos(-Z1y)*(DZ10-DZ1y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = cos(-Z1z)*sqr(DZ10-DZ1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = cos(DeltaZ1)*sqr(DDeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return num1/den1*(num2/den2-num3/den3);
}

dim2taylor integrand_B15_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+2,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  dim2taylor D2Z1y = diff(Z1y,2,0); dim2taylor D2Z1z = diff(Z1z,0,2);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  interval D2Z10 = get_j_derive(ITZ10,2);
  // Now, Z1, Z2, DZ1 and D2Z1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  dim2taylor D2DeltaZ1 = diff(DeltaZ1,2,0);
  DeltaZ1 = trunc(DeltaZ1,order); DDeltaZ1 = trunc(DDeltaZ1,order);
   
  dim2taylor num1 = cos(-Z1y)*(DZ10-DZ1y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(D2Z10-D2Z1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(D2DeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return num1/den1*(num2/den2-num3/den3);
}

dim2taylor integrand_B16_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = cos(-Z1y)*(DZ10-DZ1y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(DZ10-DZ1z)*(sinh(-Z2z)*(DZ20-DZ2z)+sin(-Z1z)*(DZ10-DZ1z));
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DDeltaZ1)*(sinh(Z2y-Z2zy)*(DZ2y-DZ2zy)+sin(DeltaZ1)*(DDeltaZ1));
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return -num1/den1*(num2/sqr(den2)-num3/sqr(den3));
}

dim2taylor integrand_B21_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  // Now, Z1, Z2 and DZ1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = cos(-Z1y)*(DZ10-DZ1y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = cos(-Z1z)*sqr(DZ10-DZ1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = cos(DeltaZ1)*sqr(DDeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return num1/den1*(num2/den2-num3/den3);
}

dim2taylor integrand_B22_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0);
  Z2y = trunc(Z2y,order);
  
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y)*(sinh(-Z2y)*(DZ20-DZ2y)+sin(-Z1y)*(DZ10-DZ1y));
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = cos(-Z1z)*sqr(DZ10-DZ1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = cos(DeltaZ1)*sqr(DDeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return -num1/sqr(den1)*(num2/den2-num3/den3);
}

dim2taylor integrand_B23_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  // Now, Z1, Z2 and DZ1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sin(-Z1z)*cube(DZ10-DZ1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*cube(DDeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return -num1/den1*(num2/den2-num3/den3);
}

dim2taylor integrand_B24_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+2,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  dim2taylor D2Z1y = diff(Z1y,2,0); dim2taylor D2Z1z = diff(Z1z,0,2);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  interval D2Z10 = get_j_derive(ITZ10,2);
  // Now, Z1, Z2, DZ1 and D2Z1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  dim2taylor D2DeltaZ1 = diff(DeltaZ1,2,0);
  DeltaZ1 = trunc(DeltaZ1,order); DDeltaZ1 = trunc(DDeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = cos(-Z1z)*(DZ10-DZ1z)*(D2Z10-D2Z1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = cos(DeltaZ1)*(DDeltaZ1)*(D2DeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return (interval)2.0*num1/den1*(num2/den2-num3/den3);
}

dim2taylor integrand_B25_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = cos(-Z1z)*sqr(DZ10-DZ1z)*(sinh(-Z2z)*(DZ20-DZ2z)+sin(-Z1z)*(DZ10-DZ1z));
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = cos(DeltaZ1)*sqr(DDeltaZ1)*(sinh(Z2y-Z2zy)*(DZ2y-DZ2zy)+sin(DeltaZ1)*(DDeltaZ1));
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return -num1/den1*(num2/sqr(den2)-num3/sqr(den3));
}

dim2taylor integrand_B31_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+2,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  dim2taylor D2Z1y = diff(Z1y,2,0); dim2taylor D2Z1z = diff(Z1z,0,2);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  interval D2Z10 = get_j_derive(ITZ10,2);
  // Now, Z1, Z2, DZ1 and D2Z1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  dim2taylor D2DeltaZ1 = diff(DeltaZ1,2,0);
  DeltaZ1 = trunc(DeltaZ1,order); DDeltaZ1 = trunc(DDeltaZ1,order);
  
  dim2taylor num1 = cos(-Z1y)*(DZ10-DZ1y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(D2Z10-D2Z1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(D2DeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return num1/den1*(num2/den2-num3/den3);
}

dim2taylor integrand_B32_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+2,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  dim2taylor D2Z1y = diff(Z1y,2,0); dim2taylor D2Z1z = diff(Z1z,0,2);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0);
  Z2y = trunc(Z2y,order);
  DZ2y = trunc(DZ2y,order);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  interval D2Z10 = get_j_derive(ITZ10,2); // interval D2Z20 = get_j_derive(ITZ20,2);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  dim2taylor D2DeltaZ1 = diff(DeltaZ1,2,0);
  DeltaZ1 = trunc(DeltaZ1,order); DDeltaZ1 = trunc(DDeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y)*(sinh(-Z2y)*(DZ20-DZ2y)+sin(-Z1y)*(DZ10-DZ1y));
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(D2Z10-D2Z1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(D2DeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return -num1/sqr(den1)*(num2/den2-num3/den3);
}

dim2taylor integrand_B33_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+2,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  dim2taylor D2Z1y = diff(Z1y,2,0); dim2taylor D2Z1z = diff(Z1z,0,2);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  interval D2Z10 = get_j_derive(ITZ10,2);
  // Now, Z1, Z2, DZ1 and D2Z1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  dim2taylor D2DeltaZ1 = diff(DeltaZ1,2,0);
  DeltaZ1 = trunc(DeltaZ1,order); DDeltaZ1 = trunc(DDeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = cos(-Z1z)*(DZ10-DZ1z)*(D2Z10-D2Z1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = cos(DeltaZ1)*(DDeltaZ1)*(D2DeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return num1/den1*(num2/den2-num3/den3);
}

dim2taylor integrand_B34_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+3,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
//  dim2taylor D2Z1y = diff(Z1y,2,0); dim2taylor D2Z1z = diff(Z1z,0,2);
  dim2taylor D3Z1y = diff(Z1y,3,0); dim2taylor D3Z1z = diff(Z1z,0,3);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  itaylor x_it0 = itaylor(3,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
//  interval D2Z10 = get_j_derive(ITZ10,2);
  interval D3Z10 = get_j_derive(ITZ10,3);
  // Now, Z1, Z2, DZ1 and D3Z1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  dim2taylor D3DeltaZ1 = diff(DeltaZ1,3,0);
  DeltaZ1 = trunc(DeltaZ1,order); DDeltaZ1 = trunc(DDeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(D3Z10-D3Z1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(D3DeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return num1/den1*(num2/den2-num3/den3);
}

dim2taylor integrand_B35_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+2,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  dim2taylor D2Z1y = diff(Z1y,2,0); dim2taylor D2Z1z = diff(Z1z,0,2);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  DZ2y = trunc(DZ2y,order); DZ2z = trunc(DZ2z,order); DZ2zy = trunc(DZ2zy,order);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  interval D2Z10 = get_j_derive(ITZ10,2); // interval D2Z20 = get_j_derive(ITZ20,2);
  // Now, Z1, Z2, DZ1, DZ2 and D2Z1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  dim2taylor D2DeltaZ1 = diff(DeltaZ1,2,0);
  DeltaZ1 = trunc(DeltaZ1,order); DDeltaZ1 = trunc(DDeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(D2Z10-D2Z1z)*(sinh(-Z2z)*(DZ20-DZ2z)+sin(-Z1z)*(DZ10-DZ1z));
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(D2DeltaZ1)*(sinh(Z2y-Z2zy)*(DZ2y-DZ2zy)+sin(DeltaZ1)*(DDeltaZ1));
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return -num1/den1*(num2/sqr(den2)-num3/sqr(den3));
}

dim2taylor integrand_B41_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = cos(-Z1y)*(DZ10-DZ1y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(DZ10-DZ1z)*sinh(-Z2z)*(DZ20-DZ2z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DDeltaZ1)*sinh(Z2y-Z2zy)*(DZ2y-DZ2zy);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return -num1/den1*(num2/sqr(den2)-num3/sqr(den3));
}

dim2taylor integrand_B42_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y)*(sinh(-Z2y)*(DZ20-DZ2y)+sin(-Z1y)*(DZ10-DZ1y));
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(DZ10-DZ1z)*sinh(-Z2z)*(DZ20-DZ2z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DDeltaZ1)*sinh(Z2y-Z2zy)*(DZ2y-DZ2zy);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return num1/sqr(den1)*(num2/sqr(den2)-num3/sqr(den3));
}

dim2taylor integrand_B43_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = cos(-Z1z)*sqr(DZ10-DZ1z)*sinh(-Z2z)*(DZ20-DZ2z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = cos(DeltaZ1)*sqr(DDeltaZ1)*sinh(Z2y-Z2zy)*(DZ2y-DZ2zy);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return -num1/den1*(num2/sqr(den2)-num3/sqr(den3));
}

dim2taylor integrand_B44_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+2,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  dim2taylor D2Z1y = diff(Z1y,2,0); dim2taylor D2Z1z = diff(Z1z,0,2);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  DZ2y = trunc(DZ2y,order); DZ2z = trunc(DZ2z,order); DZ2zy = trunc(DZ2zy,order);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  interval D2Z10 = get_j_derive(ITZ10,2); // interval D2Z20 = get_j_derive(ITZ20,2);
  // Now, Z1, Z2, DZ1, DZ2 and D2Z1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  dim2taylor D2DeltaZ1 = diff(DeltaZ1,2,0);
  DeltaZ1 = trunc(DeltaZ1,order); DDeltaZ1 = trunc(DDeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(D2Z10-D2Z1z)*sinh(-Z2z)*(DZ20-DZ2z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(D2DeltaZ1)*sinh(Z2y-Z2zy)*(DZ2y-DZ2zy);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return -num1/den1*(num2/sqr(den2)-num3/sqr(den3));
}

dim2taylor integrand_B45_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(DZ10-DZ1z)*cosh(-Z2z)*sqr(DZ20-DZ2z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DDeltaZ1)*cosh(Z2y-Z2zy)*sqr(DZ2y-DZ2zy);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return -num1/den1*(num2/sqr(den2)-num3/sqr(den3));
}

dim2taylor integrand_B46_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+2,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  dim2taylor D2Z2y = diff(Z2y,2,0); dim2taylor D2Z2z = diff(Z2z,0,2); dim2taylor D2Z2zy = diff(Z2zy,2,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  DZ2y = trunc(DZ2y,order); DZ2z = trunc(DZ2z,order); DZ2zy = trunc(DZ2zy,order);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
/* interval D2Z10 = get_j_derive(ITZ10,2); */ interval D2Z20 = get_j_derive(ITZ20,2);
  // Now, Z1, Z2, DZ1, DZ2 and D2Z2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order); DDeltaZ1 = trunc(DDeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(DZ10-DZ1z)*sinh(-Z2z)*(D2Z20-D2Z2z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DDeltaZ1)*sinh(Z2y-Z2zy)*(D2Z2y-D2Z2zy);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return -num1/den1*(num2/sqr(den2)-num3/sqr(den3));
}

dim2taylor integrand_B47_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(DZ10-DZ1z)*sinh(-Z2z)*(DZ20-DZ2z)*(sinh(-Z2z)*(DZ20-DZ2z)+sin(-Z1z)*(DZ10-DZ1z));
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DDeltaZ1)*sinh(Z2y-Z2zy)*(DZ2y-DZ2zy)*(sinh(Z2y-Z2zy)*(DZ2y-DZ2zy)+sin(DeltaZ1)*(DDeltaZ1));
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return (interval)2.0*num1/den1*(num2/cube(den2)-num3/cube(den3));
}

dim2taylor integrand_B51_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  // Now, Z1, Z2 and DZ1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = cos(-Z1y)*(DZ10-DZ1y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sqr(sin(-Z1z))*sqr(DZ10-DZ1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sqr(sin(DeltaZ1))*sqr(DDeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return -num1/den1*(num2/sqr(den2)-num3/sqr(den3));
}

dim2taylor integrand_B52_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0);
  Z2y = trunc(Z2y,order);
  
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y)*(sinh(-Z2y)*(DZ20-DZ2y)+sin(-Z1y)*(DZ10-DZ1y));
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sqr(sin(-Z1z))*sqr(DZ10-DZ1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sqr(sin(DeltaZ1))*sqr(DDeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return num1/sqr(den1)*(num2/sqr(den2)-num3/sqr(den3));
}

dim2taylor integrand_B53_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  // Now, Z1, Z2 and DZ1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sin(-Z1z)*cos(-Z1z)*cube(DZ10-DZ1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*cos(DeltaZ1)*cube(DDeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return (interval)(-2.0)*num1/den1*(num2/sqr(den2)-num3/sqr(den3));
}

dim2taylor integrand_B54_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+2,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  dim2taylor D2Z1y = diff(Z1y,2,0); dim2taylor D2Z1z = diff(Z1z,0,2);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  interval D2Z10 = get_j_derive(ITZ10,2);
  // Now, Z1, Z2, DZ1 and D2Z1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  dim2taylor D2DeltaZ1 = diff(DeltaZ1,2,0);
  DeltaZ1 = trunc(DeltaZ1,order); DDeltaZ1 = trunc(DDeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sqr(sin(-Z1z))*(DZ10-DZ1z)*(D2Z10-D2Z1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sqr(sin(DeltaZ1))*(DDeltaZ1)*(D2DeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return (interval)(-2.0)*num1/den1*(num2/sqr(den2)-num3/sqr(den3));
}

dim2taylor integrand_B55_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sqr(sin(-Z1z))*sqr(DZ10-DZ1z)*(sinh(-Z2z)*(DZ20-DZ2z)+sin(-Z1z)*(DZ10-DZ1z));
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sqr(sin(DeltaZ1))*sqr(DDeltaZ1)*(sinh(Z2y-Z2zy)*(DZ2y-DZ2zy)+sin(DeltaZ1)*(DDeltaZ1));
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return (interval)(2.0)*num1/den1*(num2/cube(den2) - num3/cube(den3));
}

dim2taylor integrand_B61_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv_low, p);
  
  dim2taylor num1 = cos(-Z1y)*sqr(DZ10-DZ1y)*sinh(-Z2y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(DZ20-DZ2z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DZ2y-DZ2zy);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return -num1/sqr(den1)*(num2/den2-num3/den3);
}

dim2taylor integrand_B62_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+2,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  dim2taylor D2Z1y = diff(Z1y,2,0); // dim2taylor D2Z1z = diff(Z1z,0,2);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order); 
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  DZ2y = trunc(DZ2y,order); DZ2z = trunc(DZ2z,order); DZ2zy = trunc(DZ2zy,order);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  interval D2Z10 = get_j_derive(ITZ10,2); // interval D2Z20 = get_j_derive(ITZ20,2);
  // Now, Z1, Z2, DZ1, DZ2 and D2Z1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv_low, p);
  
  dim2taylor num1 = sin(-Z1y)*(D2Z10-D2Z1y)*sinh(-Z2y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(DZ20-DZ2z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DZ2y-DZ2zy);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return -num1/sqr(den1)*(num2/den2-num3/den3);
}

dim2taylor integrand_B63_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv_low, p);
  
  dim2taylor num1 = sin(-Z1y)*(DZ10-DZ1y)*cosh(-Z2y)*(DZ20-DZ2y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(DZ20-DZ2z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DZ2y-DZ2zy);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return -num1/sqr(den1)*(num2/den2-num3/den3);
}

dim2taylor integrand_B64_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv_low, p);
  
  dim2taylor num1 = sin(-Z1y)*(DZ10-DZ1y)*sinh(-Z2y)*(sinh(-Z2y)*(DZ20-DZ2y)+sin(-Z1y)*(DZ10-DZ1y));
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(DZ20-DZ2z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DZ2y-DZ2zy);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return (interval)2.0*num1/cube(den1)*(num2/den2-num3/den3);
}

dim2taylor integrand_B65_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y)*(DZ10-DZ1y)*sinh(-Z2y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = cos(-Z1z)*(DZ10-DZ1z)*(DZ20-DZ2z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = cos(DeltaZ1)*(DDeltaZ1)*(DZ2y-DZ2zy);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return -num1/sqr(den1)*(num2/den2-num3/den3);
}

dim2taylor integrand_B66_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+2,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  dim2taylor D2Z2y = diff(Z2y,2,0); dim2taylor D2Z2z = diff(Z2z,0,2); dim2taylor D2Z2zy = diff(Z2zy,2,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  DZ2y = trunc(DZ2y,order); DZ2z = trunc(DZ2z,order); DZ2zy = trunc(DZ2zy,order);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
/* interval D2Z10 = get_j_derive(ITZ10,2); */ interval D2Z20 = get_j_derive(ITZ20,2);
  // Now, Z1, Z2, DZ1, DZ2 and D2Z2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv_low, p);
  
  dim2taylor num1 = sin(-Z1y)*(DZ10-DZ1y)*sinh(-Z2y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(D2Z20-D2Z2z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(D2Z2y-D2Z2zy);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return -num1/sqr(den1)*(num2/den2-num3/den3);
}


dim2taylor integrand_B67_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors

  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);

  dim2taylor num1 = sin(-Z1y)*(DZ10-DZ1y)*sinh(-Z2y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(DZ20-DZ2z)*(sinh(-Z2z)*(DZ20-DZ2z)+sin(-Z1z)*(DZ10-DZ1z));
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DZ2y-DZ2zy)*(sinh(Z2y-Z2zy)*(DZ2y-DZ2zy)+sin(DeltaZ1)*(DDeltaZ1));
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return num1/sqr(den1)*(num2/sqr(den2)-num3/sqr(den3));
}

dim2taylor integrand_B71_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  // Now, Z1, Z2 and DZ1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y)*cos(-Z1y)*sqr(DZ10-DZ1y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(DZ10-DZ1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DDeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return (interval)(-2.0)*num1/sqr(den1)*(num2/den2-num3/den3);
}

dim2taylor integrand_B72_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+2,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  dim2taylor D2Z1y = diff(Z1y,2,0); // dim2taylor D2Z1z = diff(Z1z,0,2);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  interval D2Z10 = get_j_derive(ITZ10,2);
  // Now, Z1, Z2, DZ1 and D2Z1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order); DDeltaZ1 = trunc(DDeltaZ1,order);
  
  dim2taylor num1 = sqr(sin(-Z1y))*(D2Z10-D2Z1y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(DZ10-DZ1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DDeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return -num1/sqr(den1)*(num2/den2-num3/den3);
}

dim2taylor integrand_B73_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0);
  Z2y = trunc(Z2y,order);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sqr(sin(-Z1y))*(DZ10-DZ1y)*(sinh(-Z2y)*(DZ20-DZ2y)+sin(-Z1y)*(DZ10-DZ1y));
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(DZ10-DZ1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DDeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return (interval)(2.0)*num1/cube(den1)*(num2/den2-num3/den3);
}

dim2taylor integrand_B74_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  // Now, Z1, Z2 and DZ1 are order 'order' dim2taylors

  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);

  dim2taylor num1 = sqr(sin(-Z1y))*(DZ10-DZ1y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = cos(-Z1z)*sqr(DZ10-DZ1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = cos(DeltaZ1)*sqr(DDeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return -num1/sqr(den1)*(num2/den2-num3/den3);
}

dim2taylor integrand_B75_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+2,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  dim2taylor D2Z1y = diff(Z1y,2,0); dim2taylor D2Z1z = diff(Z1z,0,2);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  interval D2Z10 = get_j_derive(ITZ10,2);
  // Now, Z1, Z2, DZ1 and D2Z1 are order 'order' dim2taylors

  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  dim2taylor D2DeltaZ1 = diff(DeltaZ1,2,0);
  DeltaZ1 = trunc(DeltaZ1,order); DDeltaZ1 = trunc(DDeltaZ1,order);

  dim2taylor num1 = sqr(sin(-Z1y))*(DZ10-DZ1y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(D2Z10-D2Z1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(D2DeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return -num1/sqr(den1)*(num2/den2-num3/den3);
}

dim2taylor integrand_B76_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sqr(sin(-Z1y))*(DZ10-DZ1y);
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(DZ10-DZ1z)*(sinh(-Z2z)*(DZ20-DZ2z)+sin(-Z1z)*(DZ10-DZ1z));
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DDeltaZ1)*(sinh(Z2y-Z2zy)*(DZ2y-DZ2zy)+sin(DeltaZ1)*(DDeltaZ1));
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  if (0.0 <= den1[0][0] || 0.0 <= den2[0][0] || 0.0 <= den3[0][0]){
    flag |= 1;
    return dim2taylor(0);
  }
  return num1/sqr(den1)*(num2/sqr(den2)-num3/sqr(den3));
}

//////////// DENOMINATOR SINGULARITIES: dim2taylor data type


dim2taylor integrand_B11_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return den1*den2*den3;
}

dim2taylor integrand_B12_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return den1*den2*den3;
}

dim2taylor integrand_B13_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return sqr(den1)*den2*den3;
}

dim2taylor integrand_B14_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return den1*den2*den3;
}

dim2taylor integrand_B15_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return den1*den2*den3;
}

dim2taylor integrand_B16_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return den1*sqr(den2*den3);
}

dim2taylor integrand_B21_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return den1*den2*den3;
}

dim2taylor integrand_B22_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return sqr(den1)*den2*den3;
}

dim2taylor integrand_B23_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return den1*den2*den3;
}

dim2taylor integrand_B24_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return den1*den2*den3;
}

dim2taylor integrand_B25_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return den1*sqr(den2*den3);
}

dim2taylor integrand_B31_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return den1*den2*den3;
}

dim2taylor integrand_B32_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return sqr(den1)*den2*den3;
}

dim2taylor integrand_B33_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return den1*den2*den3;
}

dim2taylor integrand_B34_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return den1*den2*den3;
}

dim2taylor integrand_B35_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return den1*sqr(den2*den3);
}

dim2taylor integrand_B41_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return den1*sqr(den2*den3);
}

dim2taylor integrand_B42_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return sqr(den1)*sqr(den2*den3);
}

dim2taylor integrand_B43_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return den1*sqr(den2*den3);
}

dim2taylor integrand_B44_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return den1*sqr(den2*den3);
}

dim2taylor integrand_B45_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return den1*sqr(den2*den3);
}

dim2taylor integrand_B46_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return den1*sqr(den2*den3);
}

dim2taylor integrand_B47_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return den1*cube(den2*den3);
}

dim2taylor integrand_B51_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return den1*sqr(den2*den3);
}

dim2taylor integrand_B52_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return sqr(den1)*sqr(den2*den3);
}

dim2taylor integrand_B53_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return den1*sqr(den2*den3);
}

dim2taylor integrand_B54_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return den1*sqr(den2*den3);
}

dim2taylor integrand_B55_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return den1*cube(den2*den3);
}

dim2taylor integrand_B61_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return sqr(den1)*den2*den3;
}

dim2taylor integrand_B62_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return sqr(den1)*den2*den3;
}

dim2taylor integrand_B63_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return sqr(den1)*den2*den3;
}

dim2taylor integrand_B64_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return cube(den1)*den2*den3;
}

dim2taylor integrand_B65_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return sqr(den1)*den2*den3;
}

dim2taylor integrand_B66_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return sqr(den1)*den2*den3;
}

dim2taylor integrand_B67_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return sqr(den1)*sqr(den2*den3);
}

dim2taylor integrand_B71_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return sqr(den1)*den2*den3;
}

dim2taylor integrand_B72_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return sqr(den1)*den2*den3;
}

dim2taylor integrand_B73_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return cube(den1)*den2*den3;
}

dim2taylor integrand_B74_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return sqr(den1)*den2*den3;
}

dim2taylor integrand_B75_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return sqr(den1)*den2*den3;
}

dim2taylor integrand_B76_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  
  dim2taylor den1 = cosh(-Z2y)-cos(-Z1y);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return sqr(den1)*sqr(den2*den3);
}


//////////// NUMERATOR SINGULARITIES: dim2taylor data type


dim2taylor integrand_B11_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  // Now, Z1, Z2 and DZ1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y)*sqr(DZ10-DZ1y);
  dim2taylor num2 = sin(-Z1z)*(DZ10-DZ1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DDeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);

  return -num1*(num2*den3-den2*num3);
}


dim2taylor integrand_B12_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+2,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  dim2taylor D2Z1y = diff(Z1y,2,0); // dim2taylor D2Z1z = diff(Z1z,0,2);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  interval D2Z10 = get_j_derive(ITZ10,2);
  // Now, Z1, Z2, DZ1 and D2Z1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order); DDeltaZ1 = trunc(DDeltaZ1,order);
  
  dim2taylor num1 = cos(-Z1y)*(D2Z10-D2Z1y);
  dim2taylor num2 = sin(-Z1z)*(DZ10-DZ1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DDeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return num1*(num2*den3-den2*num3);
}


dim2taylor integrand_B13_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0);
  Z2y = trunc(Z2y,order);

  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = cos(-Z1y)*(DZ10-DZ1y)*(sinh(-Z2y)*(DZ20-DZ2y)+sin(-Z1y)*(DZ10-DZ1y));
  dim2taylor num2 = sin(-Z1z)*(DZ10-DZ1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DDeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return -num1*(num2*den3-den2*num3);
}

dim2taylor integrand_B14_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);

  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  // Now, Z1, Z2 and DZ1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = cos(-Z1y)*(DZ10-DZ1y);
  dim2taylor num2 = cos(-Z1z)*sqr(DZ10-DZ1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = cos(DeltaZ1)*sqr(DDeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return num1*(num2*den3-den2*num3);
}

dim2taylor integrand_B15_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+2,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  dim2taylor D2Z1y = diff(Z1y,2,0); dim2taylor D2Z1z = diff(Z1z,0,2);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  interval D2Z10 = get_j_derive(ITZ10,2);
  // Now, Z1, Z2, DZ1 and D2Z1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  dim2taylor D2DeltaZ1 = diff(DeltaZ1,2,0);
  DeltaZ1 = trunc(DeltaZ1,order); DDeltaZ1 = trunc(DDeltaZ1,order);
   
  dim2taylor num1 = cos(-Z1y)*(DZ10-DZ1y);
  dim2taylor num2 = sin(-Z1z)*(D2Z10-D2Z1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(D2DeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return num1*(num2*den3-den2*num3);
}

dim2taylor integrand_B16_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = cos(-Z1y)*(DZ10-DZ1y);
  dim2taylor num2 = sin(-Z1z)*(DZ10-DZ1z)*(sinh(-Z2z)*(DZ20-DZ2z)+sin(-Z1z)*(DZ10-DZ1z));
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DDeltaZ1)*(sinh(Z2y-Z2zy)*(DZ2y-DZ2zy)+sin(DeltaZ1)*(DDeltaZ1));
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return -num1*(num2*sqr(den3)-sqr(den2)*num3);
}

dim2taylor integrand_B21_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  // Now, Z1, Z2 and DZ1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = cos(-Z1y)*(DZ10-DZ1y);
  dim2taylor num2 = cos(-Z1z)*sqr(DZ10-DZ1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = cos(DeltaZ1)*sqr(DDeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return num1*(num2*den3-den2*num3);
}

dim2taylor integrand_B22_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0);
  Z2y = trunc(Z2y,order);
  
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y)*(sinh(-Z2y)*(DZ20-DZ2y)+sin(-Z1y)*(DZ10-DZ1y));
  dim2taylor num2 = cos(-Z1z)*sqr(DZ10-DZ1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = cos(DeltaZ1)*sqr(DDeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return -num1*(num2*den3-den2*num3);
}

dim2taylor integrand_B23_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  // Now, Z1, Z2 and DZ1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y);
  dim2taylor num2 = sin(-Z1z)*cube(DZ10-DZ1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*cube(DDeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return -num1*(num2*den3-den2*num3);
}

dim2taylor integrand_B24_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+2,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  dim2taylor D2Z1y = diff(Z1y,2,0); dim2taylor D2Z1z = diff(Z1z,0,2);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  interval D2Z10 = get_j_derive(ITZ10,2);
  // Now, Z1, Z2, DZ1 and D2Z1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  dim2taylor D2DeltaZ1 = diff(DeltaZ1,2,0);
  DeltaZ1 = trunc(DeltaZ1,order); DDeltaZ1 = trunc(DDeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y);
  dim2taylor num2 = cos(-Z1z)*(DZ10-DZ1z)*(D2Z10-D2Z1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = cos(DeltaZ1)*(DDeltaZ1)*(D2DeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return (interval)2.0*num1*(num2*den3-den2*num3);
}

dim2taylor integrand_B25_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p); dim2taylor Z1zy = z1(dv[1]+dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1); dim2taylor DZ1zy = diff(Z1zy,1,0);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order); Z1zy = trunc(Z1zy,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y);
  dim2taylor num2 = cos(-Z1z)*sqr(DZ10-DZ1z)*(sinh(-Z2z)*(DZ20-DZ2z)+sin(-Z1z)*(DZ10-DZ1z));
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = cos(DeltaZ1)*sqr(DDeltaZ1)*(sinh(Z2y-Z2zy)*(DZ2y-DZ2zy)+sin(DeltaZ1)*(DDeltaZ1));
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return -num1*(num2*sqr(den3)-sqr(den2)*num3);
}

dim2taylor integrand_B31_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+2,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  dim2taylor D2Z1y = diff(Z1y,2,0); dim2taylor D2Z1z = diff(Z1z,0,2);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  interval D2Z10 = get_j_derive(ITZ10,2);
  // Now, Z1, Z2, DZ1 and D2Z1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  dim2taylor D2DeltaZ1 = diff(DeltaZ1,2,0);
  DeltaZ1 = trunc(DeltaZ1,order); DDeltaZ1 = trunc(DDeltaZ1,order);
  
  dim2taylor num1 = cos(-Z1y)*(DZ10-DZ1y);
  dim2taylor num2 = sin(-Z1z)*(D2Z10-D2Z1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(D2DeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return num1*(num2*den3-den2*num3);
}

dim2taylor integrand_B32_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+2,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  dim2taylor D2Z1y = diff(Z1y,2,0); dim2taylor D2Z1z = diff(Z1z,0,2);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0);
  Z2y = trunc(Z2y,order);
  DZ2y = trunc(DZ2y,order);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  interval D2Z10 = get_j_derive(ITZ10,2); // interval D2Z20 = get_j_derive(ITZ20,2);
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  dim2taylor D2DeltaZ1 = diff(DeltaZ1,2,0);
  DeltaZ1 = trunc(DeltaZ1,order); DDeltaZ1 = trunc(DDeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y)*(sinh(-Z2y)*(DZ20-DZ2y)+sin(-Z1y)*(DZ10-DZ1y));
  dim2taylor num2 = sin(-Z1z)*(D2Z10-D2Z1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(D2DeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return -num1*(num2*den3-den2*num3);
}

dim2taylor integrand_B33_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+2,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  dim2taylor D2Z1y = diff(Z1y,2,0); dim2taylor D2Z1z = diff(Z1z,0,2);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  interval D2Z10 = get_j_derive(ITZ10,2);
  // Now, Z1, Z2, DZ1 and D2Z1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  dim2taylor D2DeltaZ1 = diff(DeltaZ1,2,0);
  DeltaZ1 = trunc(DeltaZ1,order); DDeltaZ1 = trunc(DDeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y);
  dim2taylor num2 = cos(-Z1z)*(DZ10-DZ1z)*(D2Z10-D2Z1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = cos(DeltaZ1)*(DDeltaZ1)*(D2DeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return num1*(num2*den3-den2*num3);
}

dim2taylor integrand_B34_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+3,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
//  dim2taylor D2Z1y = diff(Z1y,2,0); dim2taylor D2Z1z = diff(Z1z,0,2);
  dim2taylor D3Z1y = diff(Z1y,3,0); dim2taylor D3Z1z = diff(Z1z,0,3);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  itaylor x_it0 = itaylor(3,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
//  interval D2Z10 = get_j_derive(ITZ10,2);
  interval D3Z10 = get_j_derive(ITZ10,3);
  // Now, Z1, Z2, DZ1 and D3Z1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  dim2taylor D3DeltaZ1 = diff(DeltaZ1,3,0);
  DeltaZ1 = trunc(DeltaZ1,order); DDeltaZ1 = trunc(DDeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(D3Z10-D3Z1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(D3DeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return num1*(num2*den3-den2*num3);
}

dim2taylor integrand_B35_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+2,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  dim2taylor D2Z1y = diff(Z1y,2,0); dim2taylor D2Z1z = diff(Z1z,0,2);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  DZ2y = trunc(DZ2y,order); DZ2z = trunc(DZ2z,order); DZ2zy = trunc(DZ2zy,order);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  interval D2Z10 = get_j_derive(ITZ10,2); // interval D2Z20 = get_j_derive(ITZ20,2);
  // Now, Z1, Z2, DZ1, DZ2 and D2Z1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  dim2taylor D2DeltaZ1 = diff(DeltaZ1,2,0);
  DeltaZ1 = trunc(DeltaZ1,order); DDeltaZ1 = trunc(DDeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(D2Z10-D2Z1z)*(sinh(-Z2z)*(DZ20-DZ2z)+sin(-Z1z)*(DZ10-DZ1z));
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(D2DeltaZ1)*(sinh(Z2y-Z2zy)*(DZ2y-DZ2zy)+sin(DeltaZ1)*(DDeltaZ1));
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return -num1*(num2*sqr(den3)-sqr(den2)*num3);
}

dim2taylor integrand_B41_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = cos(-Z1y)*(DZ10-DZ1y);
  dim2taylor num2 = sin(-Z1z)*(DZ10-DZ1z)*sinh(-Z2z)*(DZ20-DZ2z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DDeltaZ1)*sinh(Z2y-Z2zy)*(DZ2y-DZ2zy);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return -num1*(num2*sqr(den3)-sqr(den2)*num3);
}

dim2taylor integrand_B42_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y)*(sinh(-Z2y)*(DZ20-DZ2y)+sin(-Z1y)*(DZ10-DZ1y));
  dim2taylor num2 = sin(-Z1z)*(DZ10-DZ1z)*sinh(-Z2z)*(DZ20-DZ2z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DDeltaZ1)*sinh(Z2y-Z2zy)*(DZ2y-DZ2zy);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return num1*(num2*sqr(den3)-sqr(den2)*num3);
}

dim2taylor integrand_B43_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y);
  dim2taylor num2 = cos(-Z1z)*sqr(DZ10-DZ1z)*sinh(-Z2z)*(DZ20-DZ2z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = cos(DeltaZ1)*sqr(DDeltaZ1)*sinh(Z2y-Z2zy)*(DZ2y-DZ2zy);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return -num1*(num2*sqr(den3)-sqr(den2)*num3);
}

dim2taylor integrand_B44_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+2,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  dim2taylor D2Z1y = diff(Z1y,2,0); dim2taylor D2Z1z = diff(Z1z,0,2);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  DZ2y = trunc(DZ2y,order); DZ2z = trunc(DZ2z,order); DZ2zy = trunc(DZ2zy,order);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  interval D2Z10 = get_j_derive(ITZ10,2); // interval D2Z20 = get_j_derive(ITZ20,2);
  // Now, Z1, Z2, DZ1, DZ2 and D2Z1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  dim2taylor D2DeltaZ1 = diff(DeltaZ1,2,0);
  DeltaZ1 = trunc(DeltaZ1,order); DDeltaZ1 = trunc(DDeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(D2Z10-D2Z1z)*sinh(-Z2z)*(DZ20-DZ2z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(D2DeltaZ1)*sinh(Z2y-Z2zy)*(DZ2y-DZ2zy);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return -num1*(num2*sqr(den3)-sqr(den2)*num3);
}

dim2taylor integrand_B45_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(DZ10-DZ1z)*cosh(-Z2z)*sqr(DZ20-DZ2z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DDeltaZ1)*cosh(Z2y-Z2zy)*sqr(DZ2y-DZ2zy);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return -num1*(num2*sqr(den3)-sqr(den2)*num3);
}

dim2taylor integrand_B46_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+2,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  dim2taylor D2Z2y = diff(Z2y,2,0); dim2taylor D2Z2z = diff(Z2z,0,2); dim2taylor D2Z2zy = diff(Z2zy,2,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  DZ2y = trunc(DZ2y,order); DZ2z = trunc(DZ2z,order); DZ2zy = trunc(DZ2zy,order);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
/* interval D2Z10 = get_j_derive(ITZ10,2); */ interval D2Z20 = get_j_derive(ITZ20,2);
  // Now, Z1, Z2, DZ1, DZ2 and D2Z2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order); DDeltaZ1 = trunc(DDeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(DZ10-DZ1z)*sinh(-Z2z)*(D2Z20-D2Z2z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DDeltaZ1)*sinh(Z2y-Z2zy)*(D2Z2y-D2Z2zy);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return -num1*(num2*sqr(den3)-sqr(den2)*num3);
}

dim2taylor integrand_B47_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y);
  dim2taylor num2 = sin(-Z1z)*(DZ10-DZ1z)*sinh(-Z2z)*(DZ20-DZ2z)*(sinh(-Z2z)*(DZ20-DZ2z)+sin(-Z1z)*(DZ10-DZ1z));
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DDeltaZ1)*sinh(Z2y-Z2zy)*(DZ2y-DZ2zy)*(sinh(Z2y-Z2zy)*(DZ2y-DZ2zy)+sin(DeltaZ1)*(DDeltaZ1));
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return (interval)2.0*num1*(num2*cube(den3)-cube(den2)*num3);
}

dim2taylor integrand_B51_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  // Now, Z1, Z2 and DZ1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = cos(-Z1y)*(DZ10-DZ1y);
  dim2taylor num2 = sqr(sin(-Z1z))*sqr(DZ10-DZ1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sqr(sin(DeltaZ1))*sqr(DDeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return -num1*(num2*sqr(den3)-sqr(den2)*num3);
}

dim2taylor integrand_B52_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0);
  Z2y = trunc(Z2y,order);
  
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y)*(sinh(-Z2y)*(DZ20-DZ2y)+sin(-Z1y)*(DZ10-DZ1y));
  dim2taylor num2 = sqr(sin(-Z1z))*sqr(DZ10-DZ1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sqr(sin(DeltaZ1))*sqr(DDeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return num1*(num2*sqr(den3)-sqr(den2)*num3);
}

dim2taylor integrand_B53_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  // Now, Z1, Z2 and DZ1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y);
  dim2taylor num2 = sin(-Z1z)*cos(-Z1z)*cube(DZ10-DZ1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*cos(DeltaZ1)*cube(DDeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return (interval)(-2.0)*num1*(num2*sqr(den3)-sqr(den2)*num3);
}

dim2taylor integrand_B54_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+2,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  dim2taylor D2Z1y = diff(Z1y,2,0); dim2taylor D2Z1z = diff(Z1z,0,2);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  interval D2Z10 = get_j_derive(ITZ10,2);
  // Now, Z1, Z2, DZ1 and D2Z1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  dim2taylor D2DeltaZ1 = diff(DeltaZ1,2,0);
  DeltaZ1 = trunc(DeltaZ1,order); DDeltaZ1 = trunc(DDeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y);
  dim2taylor num2 = sqr(sin(-Z1z))*(DZ10-DZ1z)*(D2Z10-D2Z1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sqr(sin(DeltaZ1))*(DDeltaZ1)*(D2DeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return (interval)(-2.0)*num1*(num2*sqr(den3)-sqr(den2)*num3);
}

dim2taylor integrand_B55_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y);
  dim2taylor num2 = sqr(sin(-Z1z))*sqr(DZ10-DZ1z)*(sinh(-Z2z)*(DZ20-DZ2z)+sin(-Z1z)*(DZ10-DZ1z));
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sqr(sin(DeltaZ1))*sqr(DDeltaZ1)*(sinh(Z2y-Z2zy)*(DZ2y-DZ2zy)+sin(DeltaZ1)*(DDeltaZ1));
  dim2taylor den3 = cosh(Z2y-Z2zy) - cos(DeltaZ1);
  
  return (interval)(2.0)*num1*(num2*cube(den3)-cube(den2)*num3);
}

dim2taylor integrand_B61_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv_low, p);
  
  dim2taylor num1 = cos(-Z1y)*sqr(DZ10-DZ1y)*sinh(-Z2y);
  dim2taylor num2 = sin(-Z1z)*(DZ20-DZ2z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DZ2y-DZ2zy);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return -num1*(num2*den3-den2*num3);
}

dim2taylor integrand_B62_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+2,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  dim2taylor D2Z1y = diff(Z1y,2,0); // dim2taylor D2Z1z = diff(Z1z,0,2);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  DZ2y = trunc(DZ2y,order); DZ2z = trunc(DZ2z,order); DZ2zy = trunc(DZ2zy,order);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  interval D2Z10 = get_j_derive(ITZ10,2); // interval D2Z20 = get_j_derive(ITZ20,2);
  // Now, Z1, Z2, DZ1, DZ2 and D2Z1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv_low, p);
  
  dim2taylor num1 = sin(-Z1y)*(D2Z10-D2Z1y)*sinh(-Z2y);
  dim2taylor num2 = sin(-Z1z)*(DZ20-DZ2z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DZ2y-DZ2zy);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return -num1*(num2*den3-den2*num3);
}

dim2taylor integrand_B63_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv_low, p);
  
  dim2taylor num1 = sin(-Z1y)*(DZ10-DZ1y)*cosh(-Z2y)*(DZ20-DZ2y);
  dim2taylor num2 = sin(-Z1z)*(DZ20-DZ2z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DZ2y-DZ2zy);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return -num1*(num2*den3-den2*num3);
}

dim2taylor integrand_B64_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv_low, p);
  
  dim2taylor num1 = sin(-Z1y)*(DZ10-DZ1y)*sinh(-Z2y)*(sinh(-Z2y)*(DZ20-DZ2y)+sin(-Z1y)*(DZ10-DZ1y));
  dim2taylor num2 = sin(-Z1z)*(DZ20-DZ2z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DZ2y-DZ2zy);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return (interval)2.0*num1*(num2*den3-den2*num3);
}

dim2taylor integrand_B65_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y)*(DZ10-DZ1y)*sinh(-Z2y);
  dim2taylor num2 = cos(-Z1z)*(DZ10-DZ1z)*(DZ20-DZ2z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = cos(DeltaZ1)*(DDeltaZ1)*(DZ2y-DZ2zy);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return -num1*(num2*den3-den2*num3);
}

dim2taylor integrand_B66_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+2,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  dim2taylor D2Z2y = diff(Z2y,2,0); dim2taylor D2Z2z = diff(Z2z,0,2); dim2taylor D2Z2zy = diff(Z2zy,2,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  DZ2y = trunc(DZ2y,order); DZ2z = trunc(DZ2z,order); DZ2zy = trunc(DZ2zy,order);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
/* interval D2Z10 = get_j_derive(ITZ10,2); */ interval D2Z20 = get_j_derive(ITZ20,2);
  // Now, Z1, Z2, DZ1, DZ2 and D2Z2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv_low, p);
  
  dim2taylor num1 = sin(-Z1y)*(DZ10-DZ1y)*sinh(-Z2y);
  dim2taylor num2 = sin(-Z1z)*(D2Z20-D2Z2z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(D2Z2y-D2Z2zy);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return -num1*(num2*den3-den2*num3);
}

dim2taylor integrand_B67_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors

  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);

  dim2taylor num1 = sin(-Z1y)*(DZ10-DZ1y)*sinh(-Z2y);
  dim2taylor num2 = sin(-Z1z)*(DZ20-DZ2z)*(sinh(-Z2z)*(DZ20-DZ2z)+sin(-Z1z)*(DZ10-DZ1z));
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DZ2y-DZ2zy)*(sinh(Z2y-Z2zy)*(DZ2y-DZ2zy)+sin(DeltaZ1)*(DDeltaZ1));
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return num1*(num2*sqr(den3)-sqr(den2)*num3);
}

dim2taylor integrand_B71_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  // Now, Z1, Z2 and DZ1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sin(-Z1y)*cos(-Z1y)*sqr(DZ10-DZ1y);
  dim2taylor num2 = sin(-Z1z)*(DZ10-DZ1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DDeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return (interval)(-2.0)*num1*(num2*den3-den2*num3);
}

dim2taylor integrand_B72_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+2,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  dim2taylor D2Z1y = diff(Z1y,2,0); // dim2taylor D2Z1z = diff(Z1z,0,2);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  interval D2Z10 = get_j_derive(ITZ10,2);
  // Now, Z1, Z2, DZ1 and D2Z1 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order); DDeltaZ1 = trunc(DDeltaZ1,order);
  
  dim2taylor num1 = sqr(sin(-Z1y))*(D2Z10-D2Z1y);
  dim2taylor num2 = sin(-Z1z)*(DZ10-DZ1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DDeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return -num1*(num2*den3-den2*num3);
}

dim2taylor integrand_B73_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0);
  Z2y = trunc(Z2y,order);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sqr(sin(-Z1y))*(DZ10-DZ1y)*(sinh(-Z2y)*(DZ20-DZ2y)+sin(-Z1y)*(DZ10-DZ1y));
  dim2taylor num2 = sin(-Z1z)*(DZ10-DZ1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DDeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return (interval)(2.0)*num1*(num2*den3-den2*num3);
}

dim2taylor integrand_B74_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  // Now, Z1, Z2 and DZ1 are order 'order' dim2taylors

  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);

  dim2taylor num1 = sqr(sin(-Z1y))*(DZ10-DZ1y);
  dim2taylor num2 = cos(-Z1z)*sqr(DZ10-DZ1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = cos(DeltaZ1)*sqr(DDeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return -num1*(num2*den3-den2*num3);
}

dim2taylor integrand_B75_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+2,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  dim2taylor D2Z1y = diff(Z1y,2,0); dim2taylor D2Z1z = diff(Z1z,0,2);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  DZ1y = trunc(DZ1y,order); DZ1z = trunc(DZ1z,order);
  dim2taylor Z2y = z2(dv_low[1],p); dim2taylor Z2z = z2(dv_low[2],p); dim2taylor Z2zy = z2(dv_low[1]+dv_low[2],p);
  itaylor x_it0 = itaylor(2,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1);
  interval D2Z10 = get_j_derive(ITZ10,2);
  // Now, Z1, Z2, DZ1 and D2Z1 are order 'order' dim2taylors

  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  dim2taylor D2DeltaZ1 = diff(DeltaZ1,2,0);
  DeltaZ1 = trunc(DeltaZ1,order); DDeltaZ1 = trunc(DDeltaZ1,order);

  dim2taylor num1 = sqr(sin(-Z1y))*(DZ10-DZ1y);
  dim2taylor num2 = sin(-Z1z)*(D2Z10-D2Z1z);
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(D2DeltaZ1);
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return -num1*(num2*den3-den2*num3);
}

dim2taylor integrand_B76_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag){
  dim2taylor_vector dv; dv = init_var(order+1,(ivector&)iv);
  dim2taylor_vector dv_low; dv_low = init_var(order,(ivector&)iv);
  dim2taylor Z1y = z1(dv[1],p); dim2taylor Z1z = z1(dv[2],p);
  dim2taylor DZ1y = diff(Z1y,1,0); dim2taylor DZ1z = diff(Z1z,0,1);
  Z1y = trunc(Z1y,order); Z1z = trunc(Z1z,order);
  dim2taylor Z2y = z2(dv[1],p); dim2taylor Z2z = z2(dv[2],p); dim2taylor Z2zy = z2(dv[1]+dv[2],p);
  dim2taylor DZ2y = diff(Z2y,1,0); dim2taylor DZ2z = diff(Z2z,0,1); dim2taylor DZ2zy = diff(Z2zy,1,0);
  Z2y = trunc(Z2y,order); Z2z = trunc(Z2z,order); Z2zy = trunc(Z2zy,order);
  itaylor x_it0 = itaylor(1,(interval)0.0);
  itaylor ITZ10 = z1(x_it0,p); itaylor ITZ20 = z2(x_it0,p);
  interval DZ10 = get_j_derive(ITZ10,1); interval DZ20 = get_j_derive(ITZ20,1);
  // Now, Z1, Z2, DZ1 and DZ2 are order 'order' dim2taylors
  
  dim2taylor DeltaZ1 = Delta_z1(dv, p);
  dim2taylor DDeltaZ1 = diff(DeltaZ1,1,0);
  DeltaZ1 = trunc(DeltaZ1,order);
  
  dim2taylor num1 = sqr(sin(-Z1y))*(DZ10-DZ1y);
  dim2taylor num2 = sin(-Z1z)*(DZ10-DZ1z)*(sinh(-Z2z)*(DZ20-DZ2z)+sin(-Z1z)*(DZ10-DZ1z));
  dim2taylor den2 = cosh(-Z2z)-cos(-Z1z);
  dim2taylor num3 = sin(DeltaZ1)*(DDeltaZ1)*(sinh(Z2y-Z2zy)*(DZ2y-DZ2zy)+sin(DeltaZ1)*(DDeltaZ1));
  dim2taylor den3 = cosh(Z2y-Z2zy)-cos(DeltaZ1);
  
  return num1*(num2*sqr(den3)-sqr(den2)*num3);
}




==> Supplementary_Material/Lemma_222/integrands.h <==
#ifndef INTEGRANDS_H_INCLUDED
#define INTEGRANDS_H_INCLUDED

#include "curves.h"
#include "interval.hpp"
#include "itaylor.hpp"
#include "dim2taylor.hpp"
#include <iostream>


// B_{ij} integrands: interval data type
interval integrand_B11_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B12_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B13_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B14_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B15_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B16_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B21_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B22_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B23_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B24_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B25_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B31_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B32_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B33_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B34_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B35_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B41_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B42_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B43_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B44_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B45_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B46_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B47_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B51_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B52_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B53_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B54_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B55_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B61_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B62_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B63_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B64_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B65_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B66_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B67_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B71_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B72_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B73_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B74_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B75_fast(const ivector& iv, const ParameterSet& p, int& flag);
interval integrand_B76_fast(const ivector& iv, const ParameterSet& p, int& flag);

// B_{ij} integrands: dim2taylor data type
dim2taylor integrand_B11_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B12_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B13_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B14_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B15_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B16_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B21_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B22_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B23_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B24_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B25_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B31_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B32_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B33_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B34_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B35_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B41_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B42_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B43_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B44_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B45_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B46_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B47_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B51_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B52_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B53_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B54_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B55_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B61_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B62_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B63_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B64_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B65_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B66_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B67_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B71_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B72_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B73_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B74_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B75_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B76_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);


// B_{ij} integrands (singular part - denominator): dim2taylor data type
dim2taylor integrand_B11_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B12_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B13_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B14_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B15_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B16_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B21_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B22_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B23_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B24_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B25_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B31_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B32_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B33_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B34_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B35_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B41_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B42_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B43_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B44_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B45_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B46_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B47_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B51_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B52_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B53_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B54_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B55_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B61_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B62_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B63_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B64_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B65_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B66_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B67_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B71_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B72_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B73_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B74_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B75_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B76_singularity_den_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);


// B_{ij} integrands (singular part - numerator): dim2taylor data type
dim2taylor integrand_B11_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B12_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B13_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B14_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B15_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B16_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B21_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B22_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B23_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B24_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B25_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B31_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B32_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B33_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B34_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B35_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B41_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B42_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B43_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B44_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B45_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B46_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B47_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B51_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B52_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B53_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B54_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B55_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B61_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B62_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B63_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B64_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B65_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B66_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B67_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B71_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B72_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B73_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B74_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B75_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);
dim2taylor integrand_B76_singularity_num_slow(const ivector& iv, const ParameterSet& p, int order, int& flag);

#endif


==> Supplementary_Material/Lemma_222/methods.cpp <==
#include "methods.h"


// Computes a Gauss-Legendre quadrature of order 2 in the box
// [y_left,y_right] \times [\gamma_down,\gamma_up]
// To optimize the code, integrand_2D_fast is only interval-based, while
// integrand_2D_slow is dim2taylor-based.
// The function sets flag = 1 if the method fails.
interval GaussLegendre2_2D(const interval& y_left, const interval& y_right,
                              const interval& gamma_down, const interval& gamma_up,
                              const ParameterSet &p,
                              interval (*integrand_2D_fast)(const ivector&, const ParameterSet&, int&),
                              dim2taylor (*integrand_2D_slow)(const ivector&, const ParameterSet&, int, int&),
                              int& flag){

  interval dy = y_right - y_left;
  interval dgamma = gamma_up - gamma_down;
  
  // Error
  ivector error_i(2);
  error_i[1] = y_left|y_right; error_i[2] = gamma_up|gamma_down;
  dim2taylor error = integrand_2D_slow(error_i,p,4,flag);
  
  if (flag == 1){
    return interval(0.0);
  }

  // Left Up
  ivector left_up_i(2); 
  left_up_i[1] = -dy/(interval)2.0*sqrt((interval)3.0)/(interval)3.0+(y_left+y_right)/(interval)2.0;
  left_up_i[2] =  dgamma/(interval)2.0*sqrt((interval)3.0)/(interval)3.0+(gamma_up+gamma_down)/(interval)2.0;
  interval left_up = integrand_2D_fast(left_up_i,p,flag);

  if (flag == 1){
    return interval(0.0);
  }

  // Right Up
  ivector right_up_i(2); 
  right_up_i[1] = dy/(interval)2.0*sqrt((interval)3.0)/(interval)3.0+(y_left+y_right)/(interval)2.0;
  right_up_i[2] = dgamma/(interval)2.0*sqrt((interval)3.0)/(interval)3.0+(gamma_up+gamma_down)/(interval)2.0;
  interval right_up = integrand_2D_fast(right_up_i,p,flag);
  
  if (flag == 1){
    return interval(0.0);
  }

  // Left Down
  ivector left_down_i(2); 
  left_down_i[1] = -dy/(interval)2.0*sqrt((interval)3.0)/(interval)3.0+(y_left+y_right)/(interval)2.0;
  left_down_i[2] = -dgamma/(interval)2.0*sqrt((interval)3.0)/(interval)3.0+(gamma_up+gamma_down)/(interval)2.0;
  interval left_down = integrand_2D_fast(left_down_i,p,flag);
  
  if (flag == 1){
    return interval(0.0);
  }

  // Right Down
  ivector right_down_i(2); 
  right_down_i[1] = dy/(interval)2.0*sqrt((interval)3.0)/(interval)3.0+(y_left+y_right)/(interval)2.0;
  right_down_i[2] = -dgamma/(interval)2.0*sqrt((interval)3.0)/(interval)3.0+(gamma_up+gamma_down)/(interval)2.0;
  interval right_down = integrand_2D_fast(right_down_i,p,flag);
  
  if (flag == 1){
    return interval(0.0);
  }

  
  interval error_4y = error[4][0];
  interval error_4gamma = error[0][4];

  interval err = error_4y*sqr(sqr(dy)) + error_4gamma*sqr(sqr(dgamma));    
  
  
  return (left_up+right_up+left_down+right_down)/(interval)4.0
          +err/(interval)180.0;
}



// Computes the singularity part of a given 2D integrand in the form of a fraction.
// order_num_x, order_num_y, order_den_x and order_den_y are the orders up to which the numerator and the
// denominator are zero respectively in x and y.
// We assume that x_left*x_right >= 0 and that y_down*y_up >= 0.
// We do the Taylor expansion in both variables and integrate.
// If the Taylor expansion fails, the function resorts to a two-dimensional 
// Gauss-Legendre quadrature of order 2.
// Otherwise, it returns the intersection of both approaches.
interval integrate_singularity_2D(const interval& x_left, const interval& x_right,
                              const interval& y_down, const interval& y_up,
                              const ParameterSet &p,
                              dim2taylor (*integrand_num_slow)(const ivector&, const ParameterSet&, int, int&),
                              dim2taylor (*integrand_den_slow)(const ivector&, const ParameterSet&, int, int&),
                              interval (*integrand_fast)(const ivector&, const ParameterSet&, int&),
                              dim2taylor (*integrand_slow)(const ivector&, const ParameterSet&, int, int&),
                              int& flag, int order_num_x, int order_num_y, int order_den_x, int order_den_y){

  interval dx = x_right - x_left;
  interval dy = y_up - y_down;
  ivector error_i(2);
  error_i[1] = (0.0|x_left)|x_right; error_i[2] = (0.0|y_down)|y_up;
  
  dim2taylor nums = integrand_num_slow(error_i,p,order_num_x+order_num_y,flag);
  dim2taylor dens = integrand_den_slow(error_i,p,order_den_x+order_den_y,flag);
  
  interval vol = dx*dy;
  
  
  // If the Taylor expansion fails, then return Gauss-Legendre.
  if (0 <= dens[order_den_x][order_den_y]){
    return GaussLegendre2_2D(x_left,x_right,y_down,y_up,p,integrand_fast,integrand_slow,flag)*vol;
  }
  
  // Otherwise return the intersection of the two
  interval res1 = nums[order_num_x][order_num_y]/dens[order_den_x][order_den_y]
                 /(interval)(order_num_x-order_den_x+1)
                 /(interval)(order_num_y-order_den_y+1)
                 *(power(x_right,order_num_x-order_den_x+1)-power(x_left,order_num_x-order_den_x+1))
                 *(power(y_up,order_num_y-order_den_y+1)-power(y_down,order_num_y-order_den_y+1));
  int curr_flag = 0;
  interval res2 = GaussLegendre2_2D(x_left,x_right,y_down,y_up,p,integrand_fast,integrand_slow,curr_flag)*vol;
  
  if (curr_flag & 1){
    return res1;
  }
  else {
    return res1 & res2;
  }
                              
}


// Computes the singularity part of a given 2D integrand in the form of a fraction.
// order_num_x and order_den_x are the orders up to which the numerator and the
// denominator are zero respectively in x.
// order_num_y and order_den_y are ignored and only used for compatibility with the caller.
// We assume that x_left*x_right >= 0.
// We do the Taylor expansion in the x variable and integrate.
// If the Taylor expansion fails, the function resorts to a two-dimensional 
// Gauss-Legendre quadrature of order 2.
// Otherwise, it returns the intersection of both approaches.
interval integrate_singularity_x_axis_2D(const interval& x_left, const interval& x_right,
                              const interval& y_down, const interval& y_up,
                              const ParameterSet &p,
                              dim2taylor (*integrand_num_slow)(const ivector&, const ParameterSet&, int, int&),
                              dim2taylor (*integrand_den_slow)(const ivector&, const ParameterSet&, int, int&),
                              interval (*integrand_fast)(const ivector&, const ParameterSet&, int&),
                              dim2taylor (*integrand_slow)(const ivector&, const ParameterSet&, int, int&),
                              int& flag, int order_num_x, int order_num_y, int order_den_x, int order_den_y){

  interval dx = x_right - x_left;
  interval dy = y_up - y_down;
  ivector error_i(2);
  error_i[1] = (0.0|x_left)|x_right; error_i[2] = y_down|y_up;
  
  dim2taylor nums = integrand_num_slow(error_i,p,order_num_x,flag);
  dim2taylor dens = integrand_den_slow(error_i,p,order_den_x,flag);
  
  interval vol = dx*dy;
  
  
  // If the Taylor expansion fails, then return Gauss-Legendre.
  if (0 <= dens[order_den_x][0]){
    return GaussLegendre2_2D(x_left,x_right,y_down,y_up,p,integrand_fast,integrand_slow,flag)*vol;
  }
  
  // Otherwise return the intersection of the two
  interval res1 = nums[order_num_x][0]/dens[order_den_x][0]
                 /(interval)(order_num_x-order_den_x+1)
                 *(power(x_right,order_num_x-order_den_x+1)-power(x_left,order_num_x-order_den_x+1))*dy;
  int curr_flag = 0;
  interval res2 = GaussLegendre2_2D(x_left,x_right,y_down,y_up,p,integrand_fast,integrand_slow,curr_flag)*vol;
  
  if (curr_flag & 1){
    return res1;
  }
  else {
    return res1 & res2;
  }
                              
}

// Computes the singularity part of a given 2D integrand in the form of a fraction.
// order_num_y and order_den_y are the orders up to which the numerator and the
// denominator are zero respectively in y.
// order_num_x and order_den_x are ignored and only used for compatibility with the caller.
// We assume that y_down*y_up >= 0.
// We do the Taylor expansion in the y variable and integrate.
// If the Taylor expansion fails, the function resorts to a two-dimensional 
// Gauss-Legendre quadrature of order 2.
// Otherwise, it returns the intersection of both approaches.
interval integrate_singularity_y_axis_2D(const interval& x_left, const interval& x_right,
                              const interval& y_down, const interval& y_up,
                              const ParameterSet &p,
                              dim2taylor (*integrand_num_slow)(const ivector&, const ParameterSet&, int, int&),
                              dim2taylor (*integrand_den_slow)(const ivector&, const ParameterSet&, int, int&),
                              interval (*integrand_fast)(const ivector&, const ParameterSet&, int&),
                              dim2taylor (*integrand_slow)(const ivector&, const ParameterSet&, int, int&),
                              int& flag, int order_num_x, int order_num_y, int order_den_x, int order_den_y){

  interval dx = x_right - x_left;
  interval dy = y_up - y_down;
  ivector error_i(2);
  error_i[1] = x_left|x_right; error_i[2] = (0.0|y_down)|y_up;
  
  dim2taylor nums = integrand_num_slow(error_i,p,order_num_y,flag);
  dim2taylor dens = integrand_den_slow(error_i,p,order_den_y,flag);
  
  interval vol = dx*dy;
      
  // If the Taylor expansion fails, then return Gauss-Legendre.
  if (0 <= dens[0][order_den_y]){
    return GaussLegendre2_2D(x_left,x_right,y_down,y_up,p,integrand_fast,integrand_slow,flag)*vol;
  }
  
  // Otherwise return the intersection of the two
  interval res1 = nums[0][order_num_y]/dens[0][order_den_y]
                 /(interval)(order_num_y-order_den_y+1)
                 *(power(y_up,order_num_y-order_den_y+1)-power(y_down,order_num_y-order_den_y+1))*dx;
  int curr_flag = 0;
  interval res2 = GaussLegendre2_2D(x_left,x_right,y_down,y_up,p,integrand_fast,integrand_slow,curr_flag)*vol;
  
  if (curr_flag & 1){
    return res1;
  }
  else {
    return res1 & res2;
  }
                              
}


// 2D callers

// Caller for recursive integration with arithmetic mean splitting.
// Left and Right are vectors with the lower (resp. upper) bounds in each of the directions. 
// One has to be careful since the quadratures return the total integral divided
// by the volume.
// The number of recursive subdivisions is controlled by MAX_DEPTH_RECURSION_2D.
// If we encounter a division by zero at the deepest level, flag will have
// its last bit set to one (critical failure).
// If we are not able to meet the tolerance requirements (but still able to
// compute an enclosure of the true value), flag will have its second last
// bit set to one (as a warning) and will return the enclosure.
interval rec_integrate_2D(const ParameterSet& p, const ivector& left, const ivector& right, 
                          interval (*integration_method)(const interval&, const interval&,
                                                         const interval&, const interval&,
                                                         const ParameterSet&, 
                                                         interval (*)(const ivector&, const ParameterSet&, int&),
                                                         dim2taylor (*)(const ivector&, const ParameterSet&, int, int&),
                                                         int&),
                          interval (*integrand_fast)(const ivector&, const ParameterSet&, int&),
                          dim2taylor (*integrand_slow)(const ivector&, const ParameterSet&, int, int&), 
                          int& flag, int& recursion_level){
  if (flag & 1){ 
    recursion_level--;
    return (interval)(0.0);
  }
  ivector measure; measure = (right-left);
  interval vol(1.0); 
  for (int i = 1; i <= VecLen(measure); i++){
    vol*= measure[i];
  }
  int curr_flag = 0;
  interval res = integration_method(left[1],right[1],left[2],right[2],p,integrand_fast,integrand_slow,curr_flag)*vol;
  // We bisect either if we don't meet the tolerances or if we divide by zero
  if (diam(res) > p.abs_tol || diam(res)/mid(vol) > p.rel_tol || curr_flag != 0){
    // Depth beyond MAX_DEPTH_RECURSION_2D
    if (recursion_level > MAX_DEPTH_RECURSION_2D){
      recursion_level--;
      // Integral calculated although tolerances not met.
      flag |= 2;
      if (curr_flag & 1) flag |= 1;
      return res;
    }
    // bisection
    interval new_res(0.0);
    ivector midpoint = (right+left)/2.0;
    
    for (int i = 0; i < (1 << VecLen(left)); i++){
      ivector curr_left;
      ivector curr_right;
      curr_left = midpoint; curr_right = midpoint;
      for (int j = 0; j < VecLen(left); j++){
        if (i & (1 << j)){
          curr_left[j+1] = left[j+1];
        }
        else {
          curr_right[j+1] = right[j+1];
        }
      } 
      recursion_level++;
      new_res+=rec_integrate_2D(p,curr_left,curr_right,integration_method,integrand_fast,integrand_slow,flag,recursion_level);  

      if (flag & 1){ 
        recursion_level--;
        return (interval)(0.0);
      }
    }
    recursion_level--;
    return new_res;
  }
  else {
    recursion_level--;
    return res;
  }
}



// Caller for recursive integration with geometric mean splitting.
// Only the first 'num_coords' coordinates are split geometrically, the rest
// are split arithmetically.
// Left and Right are vectors with the lower (resp. upper) bounds in each of the directions. 
// One has to be careful since the quadratures return the total integral divided
// by the volume.
// The number of recursive subdivisions is controlled by MAX_DEPTH_RECURSION_2D.
// If we encounter a division by zero at the deepest level, flag will have
// its last bit set to one (critical failure).
// If we are not able to meet the tolerance requirements (but still able to
// compute an enclosure of the true value), flag will have its second last
// bit set to one (as a warning) and will return the enclosure.
interval rec_integrate_2D_geometric(const ParameterSet& p, const ivector& left, const ivector& right, 
                          interval (*integration_method)(const interval&, const interval&,
                                                         const interval&, const interval&,
                                                         const ParameterSet&, 
                                                         interval (*)(const ivector&, const ParameterSet&, int&),
                                                         dim2taylor (*)(const ivector&, const ParameterSet&, int, int&),
                                                         int&),
                          interval (*integrand_fast)(const ivector&, const ParameterSet&, int&),
                          dim2taylor (*integrand_slow)(const ivector&, const ParameterSet&, int, int&), 
                          int& flag, int& recursion_level, int num_coords){        
  if (flag & 1){ 
    recursion_level--;
    return (interval)(0.0);
  }
  ivector measure; measure = (right-left);
  interval vol(1.0); 
  for (int i = 1; i <= VecLen(measure); i++){
    vol*= measure[i];
  }
  int curr_flag = 0;
  interval res = integration_method(left[1],right[1],left[2],right[2],p,integrand_fast,integrand_slow,curr_flag)*vol;
  // We bisect either if we don't meet the tolerances or if we divide by zero
  if (diam(res) > p.abs_tol || diam(res)/mid(vol) > p.rel_tol || curr_flag != 0){
    // Depth beyond MAX_DEPTH_RECURSION_2D
    if (recursion_level > MAX_DEPTH_RECURSION_2D){
      // Integral calculated although tolerances not met.
      recursion_level--;
      flag |= 2;
      if (curr_flag & 1) flag |= 1;
      return res;
    }
    // bisection
    interval new_res(0.0);
    
    ivector midpoint = (right+left)/2.0;
    ivector gmean(VecLen(left));
    for (int i = 1; i <= VecLen(gmean); i++){
      gmean[i] = sqrt(left[i]*right[i]);
      if (Sup(left[i]) < (double)0) gmean[i] = -gmean[i];
    }
    for (int i = 0; i < (1 << VecLen(left)); i++){
      ivector curr_left;
      ivector curr_right;
      curr_left = midpoint; curr_right = midpoint;
      for (int j = 0; j < VecLen(left); j++){
        // First num_coords coordinates
        if (j < num_coords && (i & (1 << j))){
          curr_left[j+1] = left[j+1];
          curr_right[j+1] = gmean[j+1];
        }
        else if (j < num_coords && (i & (1 << j)) != (1 << j)){
          curr_left[j+1] = gmean[j+1];
          curr_right[j+1] = right[j+1];
        }
        // Last n - num_coords coordinates
        else if (j >= num_coords && (i & (1 << j))){
          curr_left[j+1] = left[j+1];
          curr_right[j+1] = midpoint[j+1];
        }
        else if (j >= num_coords && (i & (1 << j)) != (1 << j)){
          curr_left[j+1] = midpoint[j+1];
          curr_right[j+1] = right[j+1];
        }
      } 
      recursion_level++;
      new_res+=rec_integrate_2D_geometric(p,curr_left,curr_right,integration_method,
                                          integrand_fast,integrand_slow,
                                          flag,recursion_level,num_coords);  

      if (flag & 1){ 
        recursion_level--;
        return (interval)(0.0);
      }
    }
    
    recursion_level--;
    return new_res;
  }
  else {
    recursion_level--;
    return res;
  }
}

// Caller for recursive integration with arithmetic mean splitting.
// Intended for singularities in the form of a fraction of orders (num_x, num_y) and (den_x, den_y)
// in the numerator and denominator respectively.
// Left and Right are vectors with the lower (resp. upper) bounds in each of the directions. 
// One has to be careful since the quadratures return the total integral 
// (not the one divided by the volume, as opposed to other callers).
// The number of recursive subdivisions is controlled by MAX_DEPTH_RECURSION_2D_SINGULARITY.
// If we encounter a division by zero at the deepest level, flag will have
// its last bit set to one (critical failure).
// If we are not able to meet the tolerance requirements (but still able to
// compute an enclosure of the true value), flag will have its second last
// bit set to one (as a warning) and will return the enclosure. 
interval rec_integrate_singularity_2D(const ParameterSet& p, const ivector& left, const ivector& right,
                          interval (*integration_method)(const interval&, const interval&,
                                                         const interval&, const interval&,
                                                         const ParameterSet&, 
                                                         dim2taylor (*)(const ivector&, const ParameterSet&, int, int&),
                                                         dim2taylor (*)(const ivector&, const ParameterSet&, int, int&),
                                                         interval (*)(const ivector&, const ParameterSet&, int&),
                                                         dim2taylor (*)(const ivector&, const ParameterSet&, int, int&),
                                                         int&, int, int, int, int),
                          dim2taylor (*integrand_num_slow)(const ivector&, const ParameterSet&, int, int&),
                          dim2taylor (*integrand_den_slow)(const ivector&, const ParameterSet&, int, int&),
                          interval (*integrand_fast)(const ivector&, const ParameterSet&, int&),
                          dim2taylor (*integrand_slow)(const ivector&, const ParameterSet&, int, int&), 
                          int& flag, int& recursion_level, int order_num_x, int order_num_y, int order_den_x, int order_den_y){
  if (flag & 1){ 
    recursion_level--;
    return (interval)(0.0);
  }
  ivector measure; measure = (right-left);
  interval vol(1.0); 
  for (int i = 1; i <= VecLen(measure); i++){
    vol*= measure[i];
  }
  int curr_flag = 0;
  interval res = integration_method(left[1],right[1],left[2],right[2],p,
                                    integrand_num_slow,integrand_den_slow,
                                    integrand_fast,integrand_slow,
                                    curr_flag,order_num_x,order_num_y,
                                    order_den_x,order_den_y);
  // We bisect either if we don't meet the tolerances or if we divide by zero
  if (diam(res) > p.abs_tol || diam(res)/mid(vol) > p.rel_tol || curr_flag != 0){
    // Depth beyond MAX_DEPTH_RECURSION_2D_SINGULARITY
    if (recursion_level > MAX_DEPTH_RECURSION_2D_SINGULARITY){
      // Integral calculated although tolerances not met.
      recursion_level--;
      flag |= 2;
      if (curr_flag & 1) flag |= 1;
      return res;
    }
    // bisection
    interval new_res(0.0);
    
    ivector midpoint = (right+left)/2.0;
    for (int i = 0; i < (1 << VecLen(left)); i++){
      ivector curr_left;
      ivector curr_right;
      curr_left = midpoint; curr_right = midpoint;
      for (int j = 0; j < VecLen(left); j++){
        if (i & (1 << j)){
          curr_left[j+1] = left[j+1];
        }
        else {
          curr_right[j+1] = right[j+1];
        }
      } 
      recursion_level++;
      new_res+=rec_integrate_singularity_2D(p,curr_left,curr_right,integration_method,
                                            integrand_num_slow,integrand_den_slow,
                                            integrand_fast,integrand_slow,
                                            flag,recursion_level,order_num_x,order_num_y,
                                            order_den_x,order_den_y);  

      if (flag & 1){ 
        recursion_level--;
        return (interval)(0.0);
      }
    }
    recursion_level--;
    return new_res;
  }
  else {
    recursion_level--;
    return res;
  }
}


// Caller for recursive integration with geometric mean splitting.
// Only the first 'num_coords' coordinates are split geometrically, the rest
// are split arithmetically.
// Intended for singularities in the form of a fraction of orders (num_x, num_y) and (den_x, den_y)
// in the numerator and denominator respectively.
// The geometric splitting may be done in the non-singular coordinates, since otherwise it might
// result in [0,0] intervals if 0 belongs to that coordinate.
// The singular coordinates should be split arithmetically.
// Left and Right are vectors with the lower (resp. upper) bounds in each of the directions. 
// One has to be careful since the quadratures return the total integral 
// (not the one divided by the volume, as opposed to other callers).
// The number of recursive subdivisions is controlled by MAX_DEPTH_RECURSION_2D_SINGULARITY.
// If we encounter a division by zero at the deepest level, flag will have
// its last bit set to one (critical failure).
// If we are not able to meet the tolerance requirements (but still able to
// compute an enclosure of the true value), flag will have its second last
// bit set to one (as a warning) and will return the enclosure. 
interval rec_integrate_singularity_2D_geometric(const ParameterSet& p, const ivector& left, const ivector& right,
                          interval (*integration_method)(const interval&, const interval&,
                                                         const interval&, const interval&,
                                                         const ParameterSet&, 
                                                         dim2taylor (*)(const ivector&, const ParameterSet&, int, int&),
                                                         dim2taylor (*)(const ivector&, const ParameterSet&, int, int&),
                                                         interval (*)(const ivector&, const ParameterSet&, int&),
                                                         dim2taylor (*)(const ivector&, const ParameterSet&, int, int&),
                                                         int&, int, int, int, int),
                          dim2taylor (*integrand_num_slow)(const ivector&, const ParameterSet&, int, int&),
                          dim2taylor (*integrand_den_slow)(const ivector&, const ParameterSet&, int, int&),
                          interval (*integrand_fast)(const ivector&, const ParameterSet&, int&),
                          dim2taylor (*integrand_slow)(const ivector&, const ParameterSet&, int, int&), 
                          int& flag, int& recursion_level, int order_num_x, int order_num_y, int order_den_x, int order_den_y,
                          int num_coords){
  if (flag & 1){ 
    recursion_level--;
    return (interval)(0.0);
  }
  ivector measure; measure = (right-left);
  interval vol(1.0); 
  for (int i = 1; i <= VecLen(measure); i++){
    vol*= measure[i];
  }
  int curr_flag = 0;
  interval res = integration_method(left[1],right[1],left[2],right[2],p,
                                    integrand_num_slow,integrand_den_slow,
                                    integrand_fast,integrand_slow,
                                    curr_flag,order_num_x,order_num_y,
                                    order_den_x,order_den_y);
  // We bisect either if we don't meet the tolerances or if we divide by zero
  if (diam(res) > p.abs_tol || diam(res)/mid(vol) > p.rel_tol || curr_flag != 0){
    // Depth beyond MAX_DEPTH_RECURSION_2D_SINGULARITY
    if (recursion_level > MAX_DEPTH_RECURSION_2D_SINGULARITY){
      // Integral calculated although tolerances not met.
      recursion_level--;
      flag |= 2;
      if (curr_flag & 1) flag |= 1;
      return res;
    }
    // bisection
    interval new_res(0.0);
    
    ivector midpoint = (right+left)/2.0;
    ivector gmean(VecLen(left));
    for (int i = 1; i <= VecLen(gmean); i++){
      gmean[i] = sqrt(left[i]*right[i]);
      if (Sup(left[i]) < (double)0) gmean[i] = -gmean[i];
    }
    for (int i = 0; i < (1 << VecLen(left)); i++){
      ivector curr_left;
      ivector curr_right;
      curr_left = midpoint; curr_right = midpoint;
      for (int j = 0; j < VecLen(left); j++){
        // First num_coords coordinates
        if (j < num_coords && (i & (1 << j))){
          curr_left[j+1] = left[j+1];
          curr_right[j+1] = gmean[j+1];
        }
        else if (j < num_coords && (i & (1 << j)) != (1 << j)){
          curr_left[j+1] = gmean[j+1];
          curr_right[j+1] = right[j+1];
        }
        // Last n - num_coords coordinates
        else if (j >= num_coords && (i & (1 << j))){
          curr_left[j+1] = left[j+1];
          curr_right[j+1] = midpoint[j+1];
        }
        else if (j >= num_coords && (i & (1 << j)) != (1 << j)){
          curr_left[j+1] = midpoint[j+1];
          curr_right[j+1] = right[j+1];
        }
      } 
      recursion_level++;
      new_res+=rec_integrate_singularity_2D_geometric(p,curr_left,curr_right,integration_method,
                                            integrand_num_slow,integrand_den_slow,
                                            integrand_fast,integrand_slow,
                                            flag,recursion_level,order_num_x,order_num_y,
                                            order_den_x,order_den_y,num_coords);  

      if (flag & 1){ 
        recursion_level--;
        return (interval)(0.0);
      }
    }
    recursion_level--;
    return new_res;
  }
  else {
    recursion_level--;
    return res;
  }
}



==> Supplementary_Material/Lemma_222/methods.h <==
// The file is split into two types of functions: the quadratures (Newton-Cotes,
// Gauss-Legendre, 1D-2D, etc) and the callers (iterative, recursive, arithmetic
// splitting, geometric splitting, 1D-2D,...). 
// The callers are at an outer level and call the quadratures. With the result,
// depending on the caller it can decide whether to keep it, split the interval
// in different ways and call recursively the quadratures, flag an error, etc.
// The implementation is based on pointers to functions so that changing one
// quadrature to another is easy, same for the integrands, which are called by
// the quadratures. This is intended in order to make experiments with 
// algebraically equal expressions but interval-arithmetic different ones (such
// as for example 1-x^2 and (1-x)*(1+x))

#ifndef METHODS_H_INCLUDED
#define METHODS_H_INCLUDED

#include "curves.h"
#include "interval.hpp"
#include "itaylor.hpp"
#include "dim2taylor.hpp"


// Maximum recursion level for 1D integrals
#define MAX_DEPTH_RECURSION_1D 18
// Maximum recursion level for 1D (singularity) integrals
#define MAX_DEPTH_RECURSION_1D_SINGULARITY 12

#define MAX_DEPTH_RECURSION_2D 10

#ifdef CASE_SINGULAR_CENTER
  #define MAX_DEPTH_RECURSION_2D_SINGULARITY 8
#elif CASE_SINGULAR_FIRST
  #define MAX_DEPTH_RECURSION_2D_SINGULARITY 8
#elif CASE_SINGULAR_SECOND
  #define MAX_DEPTH_RECURSION_2D_SINGULARITY 9
#elif CASE_SINGULAR_SECOND_SPECIAL
  #define MAX_DEPTH_RECURSION_2D_SINGULARITY 10
#elif CASE_NONSINGULAR
  #define MAX_DEPTH_RECURSION_2D_SINGULARITY 8
#else
  #error Wrong values of CASE, constant not set by preprocessor
#endif

// 2D quadratures

// Computes a Gauss-Legendre quadrature of order 2 in the box
// [y_left,y_right] \times [\gamma_down,\gamma_up]
interval GaussLegendre2_2D(const interval& y_left, const interval& y_right,
                              const interval& gamma_down, const interval& gamma_up,
                              const ParameterSet &p,
                              interval (*integrand_2D_fast)(const ivector&, const ParameterSet&, int&),
                              dim2taylor (*integrand_2D_slow)(const ivector&, const ParameterSet&, int, int&),
                              int& flag);



// Computes the singularity part of a given 2D integrand in the form of a fraction.
// order_num_x, order_num_y, order_den_x and order_den_y are the orders up to which the numerator and the
// denominator are zero respectively in x and y.
// We assume that x_left*x_right >= 0 and that y_down*y_up >= 0.
// We do the Taylor expansion in both variables and integrate.
// If the Taylor expansion fails, the function resorts to a two-dimensional 
// Gauss-Legendre quadrature of order 2.
// Otherwise, it returns the intersection of both approaches.
interval integrate_singularity_2D(const interval& x_left, const interval& x_right,
                              const interval& y_down, const interval& y_up,
                              const ParameterSet &p,
                              dim2taylor (*integrand_num_slow)(const ivector&, const ParameterSet&, int, int&),
                              dim2taylor (*integrand_den_slow)(const ivector&, const ParameterSet&, int, int&),
                              interval (*integrand_fast)(const ivector&, const ParameterSet&, int&),
                              dim2taylor (*integrand_slow)(const ivector&, const ParameterSet&, int, int&),
                              int& flag, int order_num_x, int order_num_y, int order_den_x, int order_den_y);


// Computes the singularity part of a given 2D integrand in the form of a fraction.
// order_num_x and order_den_x are the orders up to which the numerator and the
// denominator are zero respectively in x.
// order_num_y and order_den_y are ignored and only used for compatibility with the caller.
// We assume that x_left*x_right >= 0.
// We do the Taylor expansion in the x variable and integrate.
// If the Taylor expansion fails, the function resorts to a two-dimensional 
// Gauss-Legendre quadrature of order 2.
// Otherwise, it returns the intersection of both approaches.
interval integrate_singularity_x_axis_2D(const interval& x_left, const interval& x_right,
                              const interval& y_down, const interval& y_up,
                              const ParameterSet &p,
                              dim2taylor (*integrand_num_slow)(const ivector&, const ParameterSet&, int, int&),
                              dim2taylor (*integrand_den_slow)(const ivector&, const ParameterSet&, int, int&),
                              interval (*integrand_fast)(const ivector&, const ParameterSet&, int&),
                              dim2taylor (*integrand_slow)(const ivector&, const ParameterSet&, int, int&),
                              int& flag, int order_num_x, int order_num_y, int order_den_x, int order_den_y);

                              
// Computes the singularity part of a given 2D integrand in the form of a fraction.
// order_num_y and order_den_y are the orders up to which the numerator and the
// denominator are zero respectively in y.
// order_num_x and order_den_x are ignored and only used for compatibility with the caller.
// We assume that y_down*y_up >= 0.
// We do the Taylor expansion in the y variable and integrate.
// If the Taylor expansion fails, the function resorts to a two-dimensional 
// Gauss-Legendre quadrature of order 2.
// Otherwise, it returns the intersection of both approaches.                             
interval integrate_singularity_y_axis_2D(const interval& x_left, const interval& x_right,
                              const interval& y_down, const interval& y_up,
                              const ParameterSet &p,
                              dim2taylor (*integrand_num_slow)(const ivector&, const ParameterSet&, int, int&),
                              dim2taylor (*integrand_den_slow)(const ivector&, const ParameterSet&, int, int&),
                              interval (*integrand_fast)(const ivector&, const ParameterSet&, int&),
                              dim2taylor (*integrand_slow)(const ivector&, const ParameterSet&, int, int&),
                              int& flag, int order_num_x, int order_num_y, int order_den_x, int order_den_y);


// 2D callers                          

// Caller for recursive integration with arithmetic mean splitting.
// Left and Right are vectors with the lower (resp. upper) bounds in each of the directions. 
// One has to be careful since the quadratures return the total integral divided
// by the volume.
// The number of recursive subdivisions is controlled by MAX_DEPTH_RECURSION_2D.
// If we encounter a division by zero at the deepest level, flag will have
// its last bit set to one (critical failure).
// If we are not able to meet the tolerance requirements (but still able to
// compute an enclosure of the true value), flag will have its second last
// bit set to one (as a warning) and will return the enclosure.
interval rec_integrate_2D(const ParameterSet& p, const ivector& left, const ivector& right, 
                          interval (*integration_method)(const interval&, const interval&,
                                                         const interval&, const interval&,
                                                         const ParameterSet&, 
                                                         interval (*)(const ivector&, const ParameterSet&, int&),
                                                         dim2taylor (*)(const ivector&, const ParameterSet&, int, int&),
                                                         int&),
                          interval (*integrand_fast)(const ivector&, const ParameterSet&, int&),
                          dim2taylor (*integrand_slow)(const ivector&, const ParameterSet&, int, int&), 
                          int& flag, int& recursion_level);



// Caller for recursive integration with geometric mean splitting.
// Only the first 'num_coords' coordinates are split geometrically, the rest
// are split arithmetically.
// Left and Right are vectors with the lower (resp. upper) bounds in each of the directions. 
// One has to be careful since the quadratures return the total integral divided
// by the volume.
// The number of recursive subdivisions is controlled by MAX_DEPTH_RECURSION_2D.
// If we encounter a division by zero at the deepest level, flag will have
// its last bit set to one (critical failure).
// If we are not able to meet the tolerance requirements (but still able to
// compute an enclosure of the true value), flag will have its second last
// bit set to one (as a warning) and will return the enclosure.
interval rec_integrate_2D_geometric(const ParameterSet& p, const ivector& left, const ivector& right, 
                          interval (*integration_method)(const interval&, const interval&,
                                                         const interval&, const interval&,
                                                         const ParameterSet&, 
                                                         interval (*)(const ivector&, const ParameterSet&, int&),
                                                         dim2taylor (*)(const ivector&, const ParameterSet&, int, int&),
                                                         int&),
                          interval (*integrand_fast)(const ivector&, const ParameterSet&, int&),
                          dim2taylor (*integrand_slow)(const ivector&, const ParameterSet&, int, int&), 
                          int& flag, int& recursion_level, int num_coords);
                          

// Caller for recursive integration with arithmetic mean splitting.
// Intended for singularities in the form of a fraction of orders (num_x, num_y) and (den_x, den_y)
// in the numerator and denominator respectively.
// Left and Right are vectors with the lower (resp. upper) bounds in each of the directions. 
// One has to be careful since the quadratures return the total integral 
// (not the one divided by the volume, as opposed to other callers).
// The number of recursive subdivisions is controlled by MAX_DEPTH_RECURSION_2D_SINGULARITY.
// If we encounter a division by zero at the deepest level, flag will have
// its last bit set to one (critical failure).
// If we are not able to meet the tolerance requirements (but still able to
// compute an enclosure of the true value), flag will have its second last
// bit set to one (as a warning) and will return the enclosure.                          
interval rec_integrate_singularity_2D(const ParameterSet& p, const ivector& left, const ivector& right, 
                          interval (*integration_method)(const interval&, const interval&,
                                                         const interval&, const interval&,
                                                         const ParameterSet&, 
                                                         dim2taylor (*)(const ivector&, const ParameterSet&, int, int&),
                                                         dim2taylor (*)(const ivector&, const ParameterSet&, int, int&),
                                                         interval (*)(const ivector&, const ParameterSet&, int&),
                                                         dim2taylor (*)(const ivector&, const ParameterSet&, int, int&),
                                                         int&, int, int, int, int),
                          dim2taylor (*integrand_num_slow)(const ivector&, const ParameterSet&, int, int&),
                          dim2taylor (*integrand_den_slow)(const ivector&, const ParameterSet&, int, int&),
                          interval (*integrand_fast)(const ivector&, const ParameterSet&, int&),
                          dim2taylor (*integrand_slow)(const ivector&, const ParameterSet&, int, int&), 
                          int& flag, int& recursion_level, int order_num_x, int order_num_y, int order_den_x, int order_den_y);



// Caller for recursive integration with geometric mean splitting.
// Only the first 'num_coords' coordinates are split geometrically, the rest
// are split arithmetically.
// Intended for singularities in the form of a fraction of orders (num_x, num_y) and (den_x, den_y)
// in the numerator and denominator respectively.
// The geometric splitting may be done in the non-singular coordinates, since otherwise it might
// result in [0,0] intervals if 0 belongs to that coordinate.
// The singular coordinates should be split arithmetically.
// Left and Right are vectors with the lower (resp. upper) bounds in each of the directions. 
// One has to be careful since the quadratures return the total integral 
// (not the one divided by the volume, as opposed to other callers).
// The number of recursive subdivisions is controlled by MAX_DEPTH_RECURSION_2D_SINGULARITY.
// If we encounter a division by zero at the deepest level, flag will have
// its last bit set to one (critical failure).
// If we are not able to meet the tolerance requirements (but still able to
// compute an enclosure of the true value), flag will have its second last
// bit set to one (as a warning) and will return the enclosure.                          
interval rec_integrate_singularity_2D_geometric(const ParameterSet& p, const ivector& left, const ivector& right, 
                          interval (*integration_method)(const interval&, const interval&,
                                                         const interval&, const interval&,
                                                         const ParameterSet&, 
                                                         dim2taylor (*)(const ivector&, const ParameterSet&, int, int&),
                                                         dim2taylor (*)(const ivector&, const ParameterSet&, int, int&),
                                                         interval (*)(const ivector&, const ParameterSet&, int&),
                                                         dim2taylor (*)(const ivector&, const ParameterSet&, int, int&),
                                                         int&, int, int, int, int),
                          dim2taylor (*integrand_num_slow)(const ivector&, const ParameterSet&, int, int&),
                          dim2taylor (*integrand_den_slow)(const ivector&, const ParameterSet&, int, int&),
                          interval (*integrand_fast)(const ivector&, const ParameterSet&, int&),
                          dim2taylor (*integrand_slow)(const ivector&, const ParameterSet&, int, int&), 
                          int& flag, int& recursion_level, int order_num_x, int order_num_y, int order_den_x, int order_den_y,
                          int num_coords);                          
                          

#endif



==> Supplementary_Material/taylor/dim2taylor.cpp <==
/*
**  Copyright (C) 1999-2008 F. Blomquist, M. Braeuer, M. Grimmer,
**                          W. Hofschuster, W. Kraemer
**                          Wiss. Rechnen/Softwaretechnologie
**                          Universitaet Wuppertal, Germany   
**
**  This library is free software; you can redistribute it and/or
**  modify it under the terms of the GNU Library General Public
**  License as published by the Free Software Foundation; either
**  version 2 of the License, or (at your option) any later version.
**
**  This library is distributed in the hope that it will be useful,
**  but WITHOUT ANY WARRANTY; without even the implied warranty of
**  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
**  Library General Public License for more details.
**
**  You should have received a copy of the GNU Library General Public
**  License along with this library; if not, write to the Free
**  Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
*/

////////////////////////////////////////////////////////////////////////
//     Updated by F. Blomquist, M. Grimmer
//     Extended version 05.03.2006 by M. Grimmer
////////////////////////////////////////////////////////////////////////

#include "dim2taylor.hpp"

using namespace std;
using namespace cxsc;

//------------------------------------------------------------------------

// class dim2taylor: 2-dim. Taylor arithmetic 

//------------------------------------------------------------------------


namespace taylor{
// Constructors:

dim2taylor::dim2taylor()
{
 p=0;
 dat=new ivector[p+1];
 for(int i=0; i<=p; i++) Resize(dat[i], 0, p-i);
}

//-----------------------------------------------------------------------

dim2taylor::dim2taylor(int order)
{
 p=order;
 dat=new ivector[p+1];
 for(int i=0; i<=p; i++) Resize(dat[i], 0, p-i);
 
 //added: javi, 2013-03
 for (int i=0; i <= p; i++){
  for (int j=0; j <= p-i; j++){
    dat[i][j] = (interval)0.0;
  }
 }
}

//------------------------------------------------------------------------

dim2taylor::dim2taylor(const dim2taylor& s)
{
 p=s.p;
 dat=new ivector[p+1];
 for(int i=0; i<=p ;i++) dat[i]=s.dat[i];
}
//------------------------------------------------------------------------

dim2taylor::~dim2taylor()
{
 delete[] dat;
 dat=NULL;
}

//------------------------------------------------------------------------
// Assignment operator:

dim2taylor& dim2taylor::operator=(const dim2taylor& s)
{
 if(this != &s)
 {
  delete[] dat;
  dat=NULL;
  p=s.p;
  dat=new ivector[p+1];

  for(int i=0; i<=p ; i++) dat[i]=s.dat[i]; 

 }
 return *this;
}

//------------------------------------------------------------------------

ivector& dim2taylor::operator[](int n) const
{
    return dat[n];
} 

//------------------------------------------------------------------------
  
dim2taylor init_var(int order, int nr, const interval& value)
{

 dim2taylor t(order);

 if( (nr<1) && (nr>2) ) std::cerr << "Error in dim2taylor::init_var" 
                                  << std::endl;

 t[0][0]=value;

 if(t.p>0)
  {
   if(nr==1) t[1][0]=interval(1.0);
   else t[1][0]=interval(0.0);

   if(nr==2) t[0][1]=interval(1.0);
   else t[0][1]=interval(0.0);
   
   for(int i=2; i<=t.p; i++) {t[0][i]=interval(0.0);}   // Rest 0. line
   for(int i=1; i<=t.p-1; i++) {t[1][i]=interval(0.0);} // Rest 1. line  

   // remaining elements
   for(int j=2; j<=t.p ; j++) 
     for(int i=0; i<=t.p-j ; i++) t[j][i]=interval(0.0);       
  }

 return t;
}

//------------------------------------------------------------------------

dim2taylor init_const(int order, const interval& value)
{

 dim2taylor t(order);

 if(t.p>0)
  {
   for(int j=0; j<=t.p ; j++) 
     for(int i=0; i<=t.p-j ; i++) t[j][i]=interval(0.0);       
  }

 t[0][0]=value;

 return t;
}

//------------------------------------------------------------------------

void dim2taylor::print_dim2taylor() // debug
{
    for(int j=0; j<=p ; j++) 
    {
	for(int i=0; i<=p-j ; i++) std::cout << dat[j][i]<< " ";
	std::cout << std::endl;
    }
    std::cout << std::endl;
}

//------------------------------------------------------------------------

void dim2taylor::print_dim2taylor(std::ostream& os) 
                                 // overloaded for ostream parameter,
                                 // mg2005-08/2005-11
{
 for(int j=0; j<=p ; j++) 
  {
   for(int i=0; i<=p-j ; i++) std::cout << dat[j][i]<< " ";
   os << std::endl;
  }
 os << std::endl;
}

//------------------------------------------------------------------------

std::ostream& operator<< (std::ostream& os, dim2taylor& d2t)
                                 // added, mg2005-08/2005-11
{
 os <<"[dim2taylor object, order " << d2t.p << ":]" << std::endl;
 for(int j=0; j<=d2t.p ; j++) 
  {
   for(int i=0; i<=d2t.p-j ; i++) 
     os << d2t.dat[j][i]<< " ";
   os << std::endl;
  }
 os << std::endl;
 return os;
}                                 


//------------------------------------------------------------------------

// Overloading of the elementary operators 

//------------------------------------------------------------------------

dim2taylor operator-(const dim2taylor& s)
{
 int order=s.p;
 dim2taylor erg(order);

 for(int j=0; j<=erg.p ; j++) 
  {
   for(int i=0; i<=erg.p-j ; i++) erg[j][i]=-s[j][i];
  }
 
 return erg;
}

//------------------------------------------------------------------------

dim2taylor operator-(const dim2taylor& s, const dim2taylor& t) 
{
 int order1=s.p;
 int order2=t.p;

 if(order1 != order2)
   {
     std::cerr << "dim2taylor operator- : Operands with different orders";
     std::cerr << std::endl;
     exit(1);
   }

 dim2taylor erg(order1);

 for(int j=0; j<=erg.p ; j++) 
  {
   for(int i=0; i<=erg.p-j ; i++) erg[j][i]=s[j][i]-t[j][i];
  }
 
 return erg;
}

//------------------------------------------------------------------------

dim2taylor operator+(const dim2taylor& s, const dim2taylor& t)
{
int order1=s.p;
int order2=t.p;

 if(order1 != order2)
   {
     cerr << "dim2taylor operator+ : Operands with different orders";
     cerr << endl;
     exit(1);
   }

 dim2taylor erg(order1);

 for(int j=0; j<=erg.p ; j++) 
  {
   for(int i=0; i<=erg.p-j ; i++) erg[j][i]=s[j][i]+t[j][i];
  }

 return erg;
}

//------------------------------------------------------------------------

dim2taylor operator*(const dim2taylor& s, const dim2taylor& t)
{
 int order1=s.p;
 int order2=t.p;

 if(order1 != order2)
   {
     cerr << "dim2taylor operator* : Operands with different orders";
     cerr << endl;
     exit(1);
   }

 dim2taylor erg(order1);

 idotprecision sum_idot;

 for(int k=0; k<=erg.p; k++)
  {
    for(int i=0; i<=k; i++)
     {
      sum_idot=interval(0.0);

      for(int l=0; l<=i; l++) // calculating erg(i,k-i)
	{
	 for(int m=0; m<=k-i; m++)
	  {
	    accumulate(sum_idot, s[l][m], t[i-l][k-i-m]);
	  } 
	}  

      rnd(sum_idot, erg[i][k-i]);      
     }
  }

 return erg;
}

//------------------------------------------------------------------------

dim2taylor operator/(const dim2taylor& s, const dim2taylor& t)
{
 int order1=s.p;
 int order2=t.p;

 if(order1 != order2)
   {
     cerr << "dim2taylor operator/ : Operands with different orders";
     cerr << endl;
     exit(1);
   }

 dim2taylor erg(order1);

 idotprecision sum_idot;

 interval h, sum;

 if(0.0 <= t[0][0]) 
  {
    cerr << "dim2taylor operator/ : 0 in denominator" << endl;
    exit(1);
  }
 h=interval(1.0)/t[0][0];
 

 for(int k=0; k<=erg.p; k++) // calculating erg(i,k-i)
  {
    for(int i=0; i<=k; i++)
     {
      sum_idot=interval(0.0);

      for(int l=0; l<=i; l++) // Without Coeff. (l,m)=(0,0)
	{
	 for(int m=1; m<=k-i; m++) // m >= 1
	  {
	    accumulate(sum_idot, t[l][m], erg[i-l][k-i-m]);
	  }  //for m
	}    //for l

      for(int l=1; l<=i; l++) //  m=0, l!=0
	{
	 accumulate(sum_idot, t[l][0], erg[i-l][k-i]);
	}  // for l

      rnd(sum_idot, sum);  
      erg[i][k-i]=h*(s[i][k-i]-sum);
     }
  }
 return erg;
}

//------------------------------------------------------------------------

dim2taylor operator-(const interval& s, const dim2taylor& t)
{
 dim2taylor erg(t.p);
 dim2taylor s_ty=init_const(t.p, s);

 erg=s_ty-t;
 return erg;
}

dim2taylor operator+(const interval& s, const dim2taylor& t)
{
 dim2taylor erg(t.p);
 dim2taylor s_ty = init_const(t.p, s);

 erg = s_ty + t;
 return erg;
}

dim2taylor operator*(const interval& s, const dim2taylor& t)
{
 dim2taylor erg(t.p);
 dim2taylor s_ty=init_const(t.p, s);

 erg=s_ty*t;
 return erg;
}

dim2taylor operator/(const interval& s, const dim2taylor& t)
{
 dim2taylor erg(t.p);
 dim2taylor s_ty=init_const(t.p, s);

 erg=s_ty/t;
 return erg;
}

//------------------------------------------------------------------------

dim2taylor operator-(const dim2taylor& s, const interval& t)
{
 dim2taylor erg(s.p);
 dim2taylor t_ty=init_const(s.p, t);

 erg=s-t_ty;
 return erg;
}

dim2taylor operator+(const dim2taylor& s, const interval& t)
{
 dim2taylor erg(s.p);
 dim2taylor t_ty = init_const(s.p, t);

 erg=s+t_ty;
 return erg;
}

dim2taylor operator*(const dim2taylor& s, const interval& t)
{
 dim2taylor erg(s.p);
 dim2taylor t_ty=init_const(s.p, t);

 erg=s*t_ty;
 return erg;
}

dim2taylor operator/(const dim2taylor& s, const interval& t)
{
 dim2taylor erg(s.p);
 dim2taylor t_ty=init_const(s.p, t);

 erg=s/t_ty;
 return erg;
}

//------------------------------------------------------------------------

dim2taylor operator-(const real& s, const dim2taylor& t)
{   
    dim2taylor erg(t.p);
    interval s_i(s);
    dim2taylor s_ty = init_const(t.p,s_i);
    erg = s_ty - t; 
    return erg;
}

// -------------------------------------------------------

dim2taylor operator+(const real& s, const dim2taylor& t)
{    
    dim2taylor erg(t.p);
    interval s_i(s);
    dim2taylor s_ty = init_const(t.p,s_i);
    erg = s_ty + t;
    return erg;
}


dim2taylor operator*(const real& s, const dim2taylor& t)
{   
    dim2taylor erg(t.p);
    interval s_i(s);
    dim2taylor s_ty = init_const(t.p,s_i); 
    erg = s_ty * t; 
    return erg;
}

dim2taylor operator/(const real& s, const dim2taylor& t)
{   
    dim2taylor erg(t.p);
    interval s_i(s);
    dim2taylor s_ty = init_const(t.p,s_i);  
    erg = s_ty / t; 
    return erg;
}

//------------------------------------------------------------------------

dim2taylor operator-(const dim2taylor& s, const real& t)
{   
    dim2taylor erg(s.p);
    interval t_i(t);
    dim2taylor t_ty = init_const(s.p,t_i);  
    erg = s - t_ty; 
 return erg;
}

dim2taylor operator+(const dim2taylor& s, const real& t)
{   
    dim2taylor erg(s.p);
    interval t_i(t);
    dim2taylor t_ty = init_const(s.p,t_i);  
    erg = s + t_ty; 
    return erg;
}

dim2taylor operator*(const dim2taylor& s, const real& t)
{   
    dim2taylor erg(s.p);
    interval t_i(t);
    dim2taylor t_ty = init_const(s.p,t_i);  
    erg = s * t_ty;
    return erg;
}

dim2taylor operator/(const dim2taylor& s, const real& t)
{   
    dim2taylor erg(s.p);
    interval t_i(t);
    dim2taylor t_ty = init_const(s.p,t_i);  
    erg = s / t_ty; 
    return erg;
}

//------------------------------------------------------------------------

dim2taylor operator-(int s, const dim2taylor& t)
{   
    dim2taylor erg(t.p);
    interval s_i(s);
    dim2taylor s_ty = init_const(t.p,s_i);
    erg = s_ty - t; 
    return erg;
}

dim2taylor operator+(int s, const dim2taylor& t)
{    
    dim2taylor erg(t.p);
    interval s_i(s);
    dim2taylor s_ty = init_const(t.p,s_i);
    erg = s_ty + t;
    return erg;
}


dim2taylor operator*(int s, const dim2taylor& t)
{   
    dim2taylor erg(t.p);
    interval s_i(s);
    dim2taylor s_ty = init_const(t.p,s_i); 
    erg = s_ty * t; 
    return erg;
}

dim2taylor operator/(int s, const dim2taylor& t)
{   
    dim2taylor erg(t.p);
    interval s_i(s);
    dim2taylor s_ty = init_const(t.p,s_i);  
    erg = s_ty / t; 
    return erg;
}

//------------------------------------------------------------------------

dim2taylor operator-(const dim2taylor& s, int t)
{   
    dim2taylor erg(s.p);
    interval t_i(t);
    dim2taylor t_ty = init_const(s.p,t_i);  
    erg = s - t_ty; 
 return erg;
}

dim2taylor operator+(const dim2taylor& s, int t)
{   
    dim2taylor erg(s.p);
    interval t_i(t);
    dim2taylor t_ty = init_const(s.p,t_i);  
    erg = s + t_ty; 
    return erg;
}

dim2taylor operator*(const dim2taylor& s, int t)
{   
    dim2taylor erg(s.p);
    interval t_i(t);
    dim2taylor t_ty = init_const(s.p,t_i);  
    erg = s * t_ty;
    return erg;
}

dim2taylor operator/(const dim2taylor& s, int t)
{   
    dim2taylor erg(s.p);
    interval t_i(t);
    dim2taylor t_ty = init_const(s.p,t_i);  
    erg = s / t_ty; 
    return erg;
}


//------------------------------------------------------------------------

// Overloading the elementary functions

//------------------------------------------------------------------------


//------------------------------------------------------------------------

dim2taylor sqr(const dim2taylor& s)
{
 dim2taylor erg(s.p);
 
 idotprecision sum_idot;
 interval sum1=interval(0.0);
 interval sum2=interval(0.0);

 erg[0][0]=sqr(s[0][0]); //Koeff. (0,0)

 if(erg.p > 0)
  {
    
    for(int k=0; k<=erg.p; k++) // calculating the remaining coefficients
      {
	for(int i=0; i<=k; i++)
	  {
	    if(i%2==1) // i: odd
	      {
		sum_idot=interval(0.0);
		for(int l=0; l<=(i-1)/2; l++) // calculating erg(i,k-i)
		  {
		    for(int m=0; m<=k-i; m++)
		      {
			accumulate(sum_idot, s[l][m], s[i-l][k-i-m]);
		      } //for m
		  }     //for l

		rnd(sum_idot, sum1);
		erg[i][k-i]=interval(2.0)*sum1;	  	
	      }
	    else //i%2==0: i: even 
	      {
		if( (k-i)%2==1 ) //k-i: odd
		  {
		    sum_idot=interval(0.0);	
		    for(int l=0; l<=(i-2)/2; l++) // calculating erg(i,k-i)
		      {
			for(int m=0; m<=k-i; m++)
			  {
			    accumulate(sum_idot, s[l][m], s[i-l][k-i-m]);
			  } //for m
		      }     //for l
		    rnd(sum_idot, sum1);
       
		    sum_idot=interval(0.0);
		    for(int m=0; m<=(k-i-1)/2; m++)
		      {
			accumulate(sum_idot, s[i/2][m], s[i/2][k-i-m]);
		      }//for m
		    rnd(sum_idot, sum2);

		    erg[i][k-i]=interval(2.0)*(sum1+sum2);  
             
		  }
		else //(k-i)%2==0: k-i even
		  {
		    sum_idot=interval(0.0);	
		    for(int l=0; l<=(i-2)/2; l++) // calculating erg(i,k-i)
		      {
			for(int m=0; m<=k-i; m++)
			  {
			    accumulate(sum_idot, s[l][m], s[i-l][k-i-m]);
			  } // for m
		      }     // for l
		    rnd(sum_idot, sum1);
       
		    sum_idot=interval(0.0);
		    for(int m=0; m<=(k-i-2)/2; m++)
		      {
			accumulate(sum_idot, s[i/2][m], s[i/2][k-i-m]);
		      } // for m
		    rnd(sum_idot, sum2);

		    erg[i][k-i]=interval(2.0)*(sum1+sum2);
		    erg[i][k-i]=erg[i][k-i]+sqr(s[i/2][(k-i)/2]);   
		  }
	      }
	  } // for i
      }     // for k
  }
 return erg;
}

//------------------------------------------------------------------------

dim2taylor sqrt(const dim2taylor& s)
// New fast version, Blomquist 17.10.2005;
// In the sum (5.25) of Braeuers thesis by twos summands are equal,
// so the evaluation can be simplified. The first and the last
// summands are equal and must not be added. After the simplification
// only the first summand must not be added, see:
// if (z==1) continue; e.g. skipping the first summand.
{ 
 dim2taylor erg(s.p);
 idotprecision sum_idot;
 interval sum(0.0);

 erg[0][0] = sqrt(s[0][0]);  // Coeff. (0,0) --> function value

 if(erg.p > 0)
  { 
    if(0.0 <= erg[0][0])
      {
	cerr << "Error in dim2taylor sqrt: 0 in argument interval";
	cerr << endl;
	exit(1);
      }

    interval h = erg[0][0]; 
    times2pown(h,1); // fast multiplication with 2;
    int ki,il,z;
    for(int k=1; k<=erg.p; k++) // calculating all other coefficients
    {   
	for(int i=0; i<=k; i++)
	{   
	    sum_idot=interval(0.0);
    // do not sum (l,m)=(0,0) and (l,m)=(i,k-i), see continue assignments
	    ki = k-i;   z = 0; // z: Numbering the following summands 
	    if (i%2==1) // i: odd
	    { 
		for(int l=0; l<=(i-1)/2; l++) 
		{
		    il = i-l;   
		    for(int m=0; m<=ki; m++)
		    {
			z++; // Numbering the summands, z = 1,2,3,...
			// (l,m) = (0,0) is the first summand (z=1),
			if (z==1) continue; // skipping accumulate(...)
			accumulate(sum_idot, erg[l][m], erg[il][ki-m]);
		    }
		}
		rnd(sum_idot,sum);
		times2pown(sum,1);
		erg[i][ki] = (s[i][ki]-sum)/h;
	    }
	    else // i: even
	    {
		if (ki%2==1) // ki=k-i: odd
		{
		    for(int l=0; l<=(i-2)/2; l++) 
		    {
			il = i-l;
			for(int m=0; m<=ki; m++)
			{
			    z++;
			    if (z==1) continue;
			    accumulate(sum_idot,erg[l][m],erg[il][ki-m]);
			}
		    }
		    for(int m=0; m<=(ki-1)/2; m++)
		    {
			z++;
			if (z==1) continue;
			accumulate(sum_idot,erg[i/2][m],erg[i/2][ki-m]);
		    }
		    rnd(sum_idot,sum);
		    times2pown(sum,1);
		    erg[i][ki] = (s[i][ki]-sum)/h;
		}
		else // ki=k-i: even
		{
		    for(int l=0; l<=(i-2)/2; l++)
		    {
			il = i-l;
			for(int m=0; m<=ki; m++)
			{
			    z++;
			    if (z==1) continue;
			    accumulate(sum_idot,erg[l][m],erg[il][ki-m]);
			}
		    }
		    for(int m=0; m<=(ki-2)/2; m++)
		    {
			z++;
			if (z==1) continue;
			accumulate(sum_idot,erg[i/2][m],erg[i/2][ki-m]);
		    }
		    rnd(sum_idot,sum);
		    times2pown(sum,1);
		    sum += sqr(erg[i/2][ki/2]);
		    erg[i][ki] = (s[i][ki]-sum)/h;
		}
	    }
	} // for i
      }   // for k
  }
 return erg;
 }

//------------------------------------------------------------------------

dim2taylor sqrt1px2(const dim2taylor& x){
    // sqrt(1+x^2);
    dim2taylor erg;
    if (Inf(x[0][0])>1) erg = x * sqrt(1+sqr(1/x));
    else 
	if (Sup(x[0][0])<-1)
	    erg = -x * sqrt(1+sqr(1/x));
	else erg = sqrt(1+sqr(x));
    return erg; 
}

//------------------------------------------------------------------------

dim2taylor sqrtx2m1(const dim2taylor& x){
    // sqrt(x^2-1);
    dim2taylor erg;
    if (Inf(x[0][0])>4) erg = x * sqrt( 1-sqr(1/x) );
    else 
	if (Sup(x[0][0])<-4)
	    erg = -x * sqrt( 1-sqr(1/x) );
	else erg = sqrt(sqr(x)-1);
    return erg; 
    }


//------------------------------------------------------------------------

dim2taylor pow(const dim2taylor& s, const interval& alpha)
{
 dim2taylor erg(s.p);

 idotprecision sum_idot;
 interval sum1, sum2, h;

 erg[0][0]=pow(s[0][0], alpha); 
 
 for(int j=1; j<=erg.p; j++)
   {
     sum_idot=interval(0.0);
     for(int i=0; i<=j-1; i++)
       {
	 h=alpha*(interval(j)-interval(i))-interval(i);
	 accumulate(sum_idot, h*erg[0][i], s[0][j-i]);
       }
     rnd(sum_idot, sum1);
     erg[0][j]=sum1/interval(j)/s[0][0];  // CAREFUL: PROBLEMATIC LINE IF 0 belongs to s[0][0]
   }

 for(int i=1; i<=erg.p; i++) // now calculating the remaining erg(i,k)
  {
    for(int k=0; k<=erg.p-i; k++)
     {
      sum_idot=interval(0.0);

      for(int l=0; l<=i-1; l++) // Koeff. (l,m)=(0,0) nicht summieren
	{
	 h=alpha*(interval(i)-interval(l))-interval(l);

	 for(int m=0; m<=k; m++)
	  {
	    accumulate(sum_idot, h*erg[l][m], s[i-l][k-m]);
	  }
	}
      rnd(sum_idot, sum1); 
        
      sum_idot=interval(0.0);
      for(int m=1; m<=k; m++) 
	{
	 accumulate(sum_idot, s[0][m], erg[i][k-m]);
	}
      rnd(sum_idot, sum2); 

      erg[i][k]=(sum1/interval(i)-sum2)/s[0][0];  // CAREFUL: PROBLEMATIC LINE IF 0 belongs to s[0][0]
     }
  } 
 
 return erg;
}

//------------------------------------------------------------------------

dim2taylor power(const dim2taylor& s, int n)
{
 dim2taylor erg(s.p);

 idotprecision sum_idot;
 interval sum1, sum2, h;

 erg[0][0]=power(s[0][0], n); 
 
 for(int j=1; j<=erg.p; j++)
   {
     sum_idot=interval(0.0);
     for(int i=0; i<=j-1; i++)
       {
	 h=interval(n)*(interval(j)-interval(i))-interval(i);
	 accumulate(sum_idot, h*erg[0][i], s[0][j-i]);
       }
     rnd(sum_idot, sum1);
     erg[0][j]=sum1/interval(j)/s[0][0]; // CAREFUL: PROBLEMATIC LINE IF 0 belongs to s[0][0]
   }

 for(int i=1; i<=erg.p; i++) // now calculating the remaining erg(i,k)
  {
    for(int k=0; k<=erg.p-i; k++)
     {
      sum_idot=interval(0.0);

      for(int l=0; l<=i-1; l++) // Koeff. (l,m)=(0,0) nicht summieren
	{
	 h=interval(n)*(interval(i)-interval(l))-interval(l);

	 for(int m=0; m<=k; m++)
	  {
	    accumulate(sum_idot, h*erg[l][m], s[i-l][k-m]);
	  }
	}
      rnd(sum_idot, sum1); 
        
      sum_idot=interval(0.0);
      for(int m=1; m<=k; m++) 
	{
	 accumulate(sum_idot, s[0][m], erg[i][k-m]);
	}
      rnd(sum_idot, sum2); 

      erg[i][k]=(sum1/interval(i)-sum2)/s[0][0];  // CAREFUL: PROBLEMATIC LINE IF 0 belongs to s[0][0]
     }
  } 
 
 return erg;
}

//------------------------------------------------------------------------

dim2taylor cube(const dim2taylor& s) // added: javi: 2015-10.
{
 return sqr(s)*s;
}

//------------------------------------------------------------------------

dim2taylor exp(const dim2taylor& s)
{
 dim2taylor erg(s.p);

 idotprecision sum_idot;
 interval sum;

 erg[0][0]=exp(s[0][0]);

 if(s.p>0)
   {
     for(int k=1; k<=erg.p; k++)
       {
	 for(int i=0; i<=k; i++)
	   {
	     sum_idot=interval(0.0);

	     for(int l=0; l<=i; l++) // now calculating erg(i,k-i)
	       {
		 for(int m=0; m<=k-i; m++)
		   { 
		     interval h=interval(k)-interval(l)-interval(m);
		     accumulate(sum_idot, h*erg[l][m], s[i-l][k-i-m]);
		   } // for m
	       }     // for l

	     rnd(sum_idot, sum);  
	     erg[i][k-i]=sum/interval(k);
	   }
       }
   }

 return erg;
}

//------------------------------------------------------------------------

dim2taylor ln(const dim2taylor& s)
{
 dim2taylor f(s.p);

 if(0<=s[0][0])
   {
     cerr << "Error in dim2taylor ln : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, s, s, _ln);
 return f;
}

//------------------------------------------------------------------------

dim2taylor lnp1(const dim2taylor& s)
{
 dim2taylor f(s.p), g(s.p);
 g = interval(1) + s;

 if(0<=interval(1)+s[0][0])
   {
     cerr << "Error in dim2taylor lnp1 : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, g, s, _lnp1);
 return f;
}
 
//------------------------------------------------------------------------

dim2taylor sqrtp1m1(const dim2taylor& s)
{
 dim2taylor f(s.p), g(s.p);
 g = 2*sqrt(1+s);;

 if(0<=interval(1)+s[0][0])
   {
     cerr << "Error in dim2taylor sqrtp1m1 : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, g, s, _sqrtp1m1);
 return f;
}
 

//------------------------------------------------------------------------

dim2taylor sin(const dim2taylor& s)
{
 dim2taylor erg1(s.p), erg2(s.p);

 idotprecision sum_idot1, sum_idot2;
 interval sum1, sum2;

 erg1[0][0]=sin(s[0][0]);
 erg2[0][0]=cos(s[0][0]);


 if(s.p>0)
   {
     for(int k=1; k<=erg1.p; k++)
       {
	 for(int i=0; i<=k; i++)
	   {
	     sum_idot1=interval(0.0);
	     sum_idot2=interval(0.0);

	     for(int l=0; l<=i; l++) // now calculating ergs(i,k-i)
	       {
		 for(int m=0; m<=k-i; m++)
		   { 
		     interval h=interval(k)-interval(l)-interval(m);
		     
		     accumulate(sum_idot1, h*erg2[l][m], s[i-l][k-i-m]);
		     accumulate(sum_idot2, h*erg1[l][m], s[i-l][k-i-m]);
		   } // for m
	       }     // for l

	     rnd(sum_idot1, sum1);  
	     rnd(sum_idot2, sum2);
       
	     erg1[i][k-i]=sum1/interval(k);
	     erg2[i][k-i]=-sum2/interval(k);
	   }
       }
   }

 return erg1;
}


//------------------------------------------------------------------------

dim2taylor cos(const dim2taylor& s)
{
 dim2taylor erg1(s.p), erg2(s.p); 

 idotprecision sum_idot1, sum_idot2;
 interval sum1, sum2;

 erg1[0][0]=sin(s[0][0]);
 erg2[0][0]=cos(s[0][0]);
 

 if(s.p>0)
   {
     for(int k=1; k<=erg1.p; k++)
       {
	 for(int i=0; i<=k; i++)
	   {
	     sum_idot1=interval(0.0);
	     sum_idot2=interval(0.0);

	     for(int l=0; l<=i; l++) // now calculating ergs(i,k-i)
	       {
		 for(int m=0; m<=k-i; m++)
		   { 
		     interval h=interval(k)-interval(l)-interval(m);
		     accumulate(sum_idot1, h*erg2[l][m], s[i-l][k-i-m]);
		     accumulate(sum_idot2, h*erg1[l][m], s[i-l][k-i-m]);
		   } // for m
	       }     // for l

	     rnd(sum_idot1, sum1);  
	     rnd(sum_idot2, sum2);

	     erg1[i][k-i]=sum1/interval(k);
	     erg2[i][k-i]=-sum2/interval(k);
	   }
       }
   }

 return erg2;
}

//------------------------------------------------------------------------

dim2taylor tan(const dim2taylor& s)
{
 dim2taylor f(s.p), g(s.p);

 g=sqr(cos(s));

 if(0<=g[0][0])
   {
     cerr << "Error in dim2taylor tan : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, g, s, _tan);
 return f;
}


//------------------------------------------------------------------------

dim2taylor cot(const dim2taylor& s)
{
 dim2taylor f(s.p), g(s.p);

 g=-sqr(sin(s));

 if(0<=g[0][0])
   {
     cerr << "Error in dim2taylor cot : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, g, s, _cot);
 return f;
}

//------------------------------------------------------------------------

dim2taylor sinh(const dim2taylor& s)
{
 dim2taylor erg1(s.p), erg2(s.p); 

 idotprecision sum_idot1, sum_idot2;
 interval sum1, sum2;

 erg1[0][0]=sinh(s[0][0]);
 erg2[0][0]=cosh(s[0][0]);

 if(s.p>0)
   {
     for(int k=1; k<=erg1.p; k++)
       {
	 for(int i=0; i<=k; i++)
	   {
	     sum_idot1=interval(0.0);
	     sum_idot2=interval(0.0);

	     for(int l=0; l<=i; l++) // now calculating ergs(i,k-i)
	       {
		 for(int m=0; m<=k-i; m++)
		   { 
		     interval h=interval(k)-interval(l)-interval(m);
		     accumulate(sum_idot1, h*erg2[l][m], s[i-l][k-i-m]);
		     accumulate(sum_idot2, h*erg1[l][m], s[i-l][k-i-m]);
		   }  // for m
	       }      // for l

	     rnd(sum_idot1, sum1);  
	     rnd(sum_idot2, sum2);

	     erg1[i][k-i]=sum1/interval(k);
	     erg2[i][k-i]=sum2/interval(k);
	   }
       }
   }

 return erg1;
}

//------------------------------------------------------------------------

dim2taylor cosh(const dim2taylor& s)
{
 dim2taylor erg1(s.p), erg2(s.p); 

 idotprecision sum_idot1, sum_idot2;
 interval sum1, sum2;

 erg1[0][0]=sinh(s[0][0]);
 erg2[0][0]=cosh(s[0][0]);

 if(s.p>0)
   {
     for(int k=1; k<=erg1.p; k++)
       {
	 for(int i=0; i<=k; i++)
	   {
	     sum_idot1=interval(0.0);
	     sum_idot2=interval(0.0);

	     for(int l=0; l<=i; l++) // now calculating ergs(i,k-i)
	       {
		 for(int m=0; m<=k-i; m++)
		   { 
		     interval h=interval(k)-interval(l)-interval(m);
		     accumulate(sum_idot1, h*erg2[l][m], s[i-l][k-i-m]);
		     accumulate(sum_idot2, h*erg1[l][m], s[i-l][k-i-m]);
		   } // for m
	       }     // for l

	     rnd(sum_idot1, sum1);  
	     rnd(sum_idot2, sum2);

	     erg1[i][k-i]=sum1/interval(k);
	     erg2[i][k-i]=sum2/interval(k);
	   }
       }
   }

 return erg2;
}

//------------------------------------------------------------------------

dim2taylor tanh(const dim2taylor& s)
{
 dim2taylor f(s.p), g(s.p);

 g=sqr(cosh(s));

 if(0<=g[0][0])
   {
     cerr << "Error in dim2taylor tanh : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, g, s, _tanh);
 return f;
}

//------------------------------------------------------------------------

dim2taylor coth(const dim2taylor& s)
{
 dim2taylor f(s.p), g(s.p);

 g=-sqr(sinh(s));

 if(0<=g[0][0])
   {
     cerr << "Error in dim2taylor coth : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, g, s, _coth);
 return f;
}

//------------------------------------------------------------------------

dim2taylor asin(const dim2taylor& s)
{
 dim2taylor f(s.p), g(s.p);

 g=sqrt( interval(1.0)-sqr(s) );

 if(0<=g[0][0])
   {
     cerr << "Error in dim2taylor asin : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, g, s, _asin);
 return f;
}

//------------------------------------------------------------------------

dim2taylor acos(const dim2taylor& s)
{
 dim2taylor f(s.p), g(s.p);

 g=-sqrt( interval(1.0)-sqr(s) );

 if(0<=g[0][0])
   {
     cerr << "Error in dim2taylor acos : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, g, s, _acos);
 return f;
}

//------------------------------------------------------------------------

dim2taylor atan(const dim2taylor& s)
{
 dim2taylor f(s.p), g(s.p);

 g=interval(1.0)+sqr(s);

 if(0<=g[0][0])
   {
     cerr << "Error in dim2taylor atan : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, g, s, _atan);
 return f;
}

//------------------------------------------------------------------------

dim2taylor acot(const dim2taylor& s)
{
 dim2taylor f(s.p), g(s.p);

 g=-(interval(1.0)+sqr(s));

 if(0<=g[0][0])
   {
     cerr << "Error in dim2taylor acot : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, g, s, _acot);
 return f;
}

//------------------------------------------------------------------------

dim2taylor asinh(const dim2taylor& s)
{
 dim2taylor f(s.p), g(s.p);

// g=sqrt(interval(1.0)+sqr(s));
 g = sqrt1px2(s); // Blomquist, 05.10.05;

 if(0<=g[0][0])
   {
     cerr << "Error in dim2taylor asinh : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, g, s, _asinh);
 return f;
}

//------------------------------------------------------------------------

dim2taylor acosh(const dim2taylor& s)
{
 dim2taylor f(s.p), g(s.p);

// g=sqrt(sqr(s)-interval(1.0));
 g = sqrtx2m1(s); // Blomquist, 05.10.05;

 if(0<=g[0][0])
   {
     cerr << "Error in dim2taylor acosh : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, g, s, _acosh);
 return f;
}

//------------------------------------------------------------------------

dim2taylor atanh(const dim2taylor& s)
{
 dim2taylor f(s.p), g(s.p);

 g=interval(1.0)-sqr(s);

 if(0<=g[0][0])
   {
     cerr << "Error in dim2taylor atanh : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, g, s, _atanh);
 return f;
}

//------------------------------------------------------------------------

dim2taylor acoth(const dim2taylor& s)
{
 dim2taylor f(s.p), g(s.p);

 g=interval(1.0)-sqr(s);

 if(0<=g[0][0])
   {
     cerr << "Error in dim2taylor acoth : 0 in interval" << endl;
     exit(1);
   }
 f_g_u(f, g, s, _acoth);
 return f;
}

//------------------------------------------------------------------------

//Error function "erf" //added, mg2006-03
dim2taylor erf(const dim2taylor& s)
{
 dim2taylor erg(s.p);

 idotprecision sum_idot;
 interval sum;

 dim2taylor g(s.p);

 g=exp(-sqr(s));

 erg[0][0]=erf(s[0][0]);

 if(s.p>0)
   {
     for(int k=1; k<=erg.p; k++)
       {
	 for(int i=0; i<=k; i++)
	   {
	     sum_idot=interval(0.0);

	     for(int l=0; l<=i; l++) // now calculating erg(i,k-i)
                                     // equiv. to erg(k1,k2) in Braeuer Thesis
	       {
		 for(int m=0; m<=k-i; m++)
		   { 
		     interval h=interval(k)-interval(l)-interval(m);
		     accumulate(sum_idot, h*g[l][m], s[i-l][k-i-m]);
                                             //Braeuer:s[k1-j1][k2-j2]
		   } // for m
	       }     // for l

	     rnd(sum_idot, sum);  
	     erg[i][k-i]=interval(2)*sum/(sqrt(Pi())*interval(k));
	   }
       }
   }

 return erg;

}

//------------------------------------------------------------------------

//Complementary Error function "erfc" //added, mg2006-03
dim2taylor erfc(const dim2taylor& s)
{
 dim2taylor erg(s.p);

 erg=interval(1)-erf(s);

 return erg;

}

//------------------------------------------------------------------------

// Differentiation function //added, javi: 2013-03
// Differentiates diff_x times in the first variable
// Differentiates diff_y times in the second variable
dim2taylor diff(const dim2taylor& d, int diff_x, int diff_y){
  if (diff_x + diff_y > d.order()){
    return dim2taylor(0);
  }
  int new_order = d.order() - diff_x - diff_y; 
  dim2taylor res(new_order);
  for (int i = 0; i <= new_order; i++){
    for (int j = 0; j <= new_order - i; j++){
      res.dat[i][j] = d.dat[i+diff_x][j+diff_y];
      for (int k_x = 1; k_x <= diff_x; k_x++){
        res.dat[i][j] *= (i + k_x);
      }
      for (int k_y = 1; k_y <= diff_y; k_y++){
        res.dat[i][j] *= (j + k_y);
      }
    }
  }
  return res;
}

//------------------------------------------------------------------------

// Truncates a dim2taylor object up to order 'order'. // added, javi: 08.03.13
// Useful to combine it with differentiation of the dim2taylor 
// objects and further operations
dim2taylor trunc(const dim2taylor& d, int order){
  if (order < 0){
	  std::cerr << "Error in trunc_itaylor, new_order < 0" << std::endl;
	  exit(1);
  }
  else if (order > d.order()){
	  std::cerr << "Error in trunc_itaylor, new_order > order(previous)" << std::endl;
	  exit(1);
  }
  else {
    dim2taylor res(order);
    for (int i = 0; i <= order; i++){
      for (int j = 0; j <= order - i; j++){
        res.dat[i][j] = d.dat[i][j];
      }
    }
    return res;
  }
}

//------------------------------------------------------------------------

void f_g_u(const dim2taylor& f, const dim2taylor& g, const dim2taylor& u,
		 int _fkt) 
{
 idotprecision sum_idot;

 interval sum1, sum2;
 
 switch(_fkt)   { 
   case _ln:       {f[0][0]=ln(u[0][0]);       break;}
   case _lnp1:     {f[0][0]=lnp1(u[0][0]);     break;}
   case _sqrtp1m1: {f[0][0]=sqrtp1m1(u[0][0]); break;}
   case _tan:      {f[0][0]=tan(u[0][0]);      break;}
   case _cot:      {f[0][0]=cot(u[0][0]);      break;}

   case _asin:  {f[0][0]=asin(u[0][0]);  break;}
   case _acos:  {f[0][0]=acos(u[0][0]);  break;}
   case _atan:  {f[0][0]=atan(u[0][0]);  break;}
   case _acot:  {f[0][0]=acot(u[0][0]);  break;}

   case _tanh:  {f[0][0]=tanh(u[0][0]);  break;}
   case _coth:  {f[0][0]=coth(u[0][0]);  break;}

   case _asinh:  {f[0][0]=asinh(u[0][0]);  break;}
   case _acosh:  {f[0][0]=acosh(u[0][0]);  break;}
   case _atanh:  {f[0][0]=atanh(u[0][0]);  break;}
   case _acoth:  {f[0][0]=acoth(u[0][0]);  break;}
   } 

 if(f.p>0)
   {
     for(int k=1; k<=f.p; k++)
       {
	 sum_idot=interval(0.0);

	 for(int j=1; j<=k-1; j++)
	   {
	     accumulate(sum_idot, interval(j)*f[0][j], g[0][k-j]);
	   }
	 rnd(sum_idot, sum1);
	 f[0][k]=(u[0][k]-sum1/interval(k))/g[0][0];
       }

     for(int i=1; i<=f.p; i++) // now calculating the remainding f(i,j)
       {
	 for(int j=0; j<=f.p-i; j++)
	   {
	     sum_idot=interval(0.0);
	     
	     for(int l=1; l<=i-1; l++) 
	       {
		 for(int m=0; m<=j; m++)
		  {
		  accumulate(sum_idot, interval(l)*f[l][m], g[i-l][j-m]);
		  }
	       }
	     rnd(sum_idot, sum1); 
	     
	     sum_idot=interval(0.0);
	     for(int m=1; m<=j; m++) 
	       {
		 accumulate(sum_idot, g[0][m], f[i][j-m]);
	       }
	     rnd(sum_idot, sum2); 
	     
	     f[i][j]=(u[i][j]-sum1/interval(i)-sum2)/g[0][0];
	   }
       } 
   }
}


//------------------------------------------------------------------------

// Class dim2taylor_vector

//------------------------------------------------------------------------
dim2taylor_vector::dim2taylor_vector() // Default constructor
{
    dim=2;
    lb=1;
    ub=2;
    p_el=1;
    comp = new dim2taylor[dim];   
    for (int i=0; i<dim; i++)
      comp[i]=dim2taylor(p_el);
    // dim constructors of the form
    // dim2taylor(int p_el)  are called to create a block (an array) of
    // dim elements of type  dim2taylor.
}


dim2taylor_vector::dim2taylor_vector(int ordnung, int Lb, int Ub)
{
    lb=Lb;
    ub=Ub;
    dim=ub-lb+1;
    p_el=ordnung;
    comp = new dim2taylor[dim];   
    for (int i=0; i<dim; i++)
      comp[i]=dim2taylor(p_el);
    // dim constructors of the form
    // dim2taylor(int p_el)  are called to create a block (an array) of
    // dim elements of type  dim2taylor.
}

//------------------------------------------------------------------------

dim2taylor_vector::dim2taylor_vector(const dim2taylor_vector& s)
{
 dim=s.dim;
 lb=s.lb;
 ub=s.ub;
 p_el=s.p_el;
 comp=new dim2taylor[dim]; 
          //Taylor order p_el and memory are handled by dim2taylor.operator=
 for(int i=0; i<dim; i++) comp[i]=s.comp[i];
}

//------------------------------------------------------------------------

dim2taylor_vector::~dim2taylor_vector()
{
 delete[] comp;
 comp=NULL;
}

//------------------------------------------------------------------------

dim2taylor_vector& dim2taylor_vector::operator=(const dim2taylor_vector& s)
{
 if(this!=&s)
 {
  delete[] comp;

  p_el=s.p_el;
  dim=s.dim;
  lb=s.lb;
  ub=s.ub;

 comp=new dim2taylor[dim]; 
          //Taylor order p_el and memory are handled by dim2taylor.operator=
  for(int i=0; i<dim ; i++) comp[i]=s.comp[i];
 }

 return *this;
}

//------------------------------------------------------------------------

dim2taylor& dim2taylor_vector::operator[](int n) const
{
    return comp[n-lb];  // allowed indices: n = lb,lb+1,...,ub;
} 

//------------------------------------------------------------------------

dim2taylor_vector init_var(int order, ivector& values)
{
 int dimension = Ub(values)-Lb(values)+1;

 if(dimension != 2) 
  {
   cerr << "Error in dim2taylor_vector::init_var" << endl;
   cerr << "! 2-dimensional Taylor arithmetic !" << endl; 
   exit(1);
  } 

 dim2taylor_vector erg(order, Lb(values), Ub(values));

 erg[Lb(values)] = init_var(order,1,values[Lb(values)]);
 erg[Ub(values)] = init_var(order,2,values[Ub(values)]);

 return erg;
}

//------------------------------------------------------------------------

int Lb(const dim2taylor_vector& d2tv)  //added, mg2005
{
  return d2tv.lb;
}

int Ub(const dim2taylor_vector& d2tv)  //added, mg2005
{
  return d2tv.ub;
}


} // end of namespace taylor


==> Supplementary_Material/taylor/dim2taylor.hpp <==
/*
**  Copyright (C) 1999-2008 F. Blomquist, M. Braeuer, M. Grimmer,
**                          W. Hofschuster, W. Kraemer
**                          Wiss. Rechnen/Softwaretechnologie
**                          Universitaet Wuppertal, Germany   
**
**  This library is free software; you can redistribute it and/or
**  modify it under the terms of the GNU Library General Public
**  License as published by the Free Software Foundation; either
**  version 2 of the License, or (at your option) any later version.
**
**  This library is distributed in the hope that it will be useful,
**  but WITHOUT ANY WARRANTY; without even the implied warranty of
**  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
**  Library General Public License for more details.
**
**  You should have received a copy of the GNU Library General Public
**  License along with this library; if not, write to the Free
**  Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
*/

////////////////////////////////////////////////////////////////////////
//     Updated by F. Blomquist, M. Grimmer
//     Extended version 05.03.2006 by M. Grimmer
////////////////////////////////////////////////////////////////////////


#ifndef _DIM2TAYLOR_H
#define _DIM2TAYLOR_H

#include <iostream>

#include "ivector.hpp"
#include "imath.hpp"
#include "idot.hpp"

using namespace cxsc;
namespace taylor{

enum{_ln,_lnp1,_tan,_cot,_asin,_acos,_atan,_acot,_tanh,_coth,
       _asinh,_acosh,_atanh,_acoth,_sqrtp1m1};

/*--------------------------------------------------------------------------

class dim2taylor: Taylor arithmetic for functions of two variables

        int p.....maximum taylor order
                   
 ivector* dat.....dynamic vector of interval vectors implemented as 
                  triangle matrix 

--------------------------------------------------------------------------*/



class  dim2taylor{  
 private:
  
  int p; // Order of Taylor expansion
  ivector* dat; // pointer to a block (array) of elements of type
		// ivector, the block is realized as a triangle matrix.
  
 public:


  dim2taylor();     // Default constructor
  dim2taylor(int);  // Constructor for special order (int)
  dim2taylor(const dim2taylor& ); // Copy constructor
  
  ~dim2taylor();

  dim2taylor& operator=(const dim2taylor& );
  ivector& operator[](int n) const; 

  friend dim2taylor init_var(int, int, const interval& );
  friend dim2taylor init_const(int, const interval& );

  int get_p() const {return p;};
  int order() const {return p;}  //added, mg2005-08/2005-11

  void print_dim2taylor(); // debug
  void print_dim2taylor(std::ostream&); //added, mg2005-11

  friend std::ostream& operator<< (std::ostream&, dim2taylor&);
                                        // added, mg2005-08/2005-11

// Overloading the arithmetic operators:

  friend dim2taylor operator-(const dim2taylor& s);
  friend dim2taylor operator-(const dim2taylor&, const dim2taylor& );
  friend dim2taylor operator+(const dim2taylor&, const dim2taylor& );
  friend dim2taylor operator*(const dim2taylor&, const dim2taylor& );
  friend dim2taylor operator/(const dim2taylor&, const dim2taylor& );

  friend dim2taylor operator-(const interval&, const dim2taylor& );
  friend dim2taylor operator+(const interval&, const dim2taylor& );
  friend dim2taylor operator*(const interval&, const dim2taylor& );
  friend dim2taylor operator/(const interval&, const dim2taylor& );

  friend dim2taylor operator-(const dim2taylor&, const interval& );
  friend dim2taylor operator+(const dim2taylor&, const interval& );
  friend dim2taylor operator*(const dim2taylor&, const interval& );
  friend dim2taylor operator/(const dim2taylor&, const interval& );

  // Caution: possible conversion errors
  friend dim2taylor operator-(const real&, const dim2taylor& );
  friend dim2taylor operator+(const real&, const dim2taylor& );
  friend dim2taylor operator*(const real&, const dim2taylor& );
  friend dim2taylor operator/(const real&, const dim2taylor& );

  // Caution: possible conversion errors
  friend dim2taylor operator-(const dim2taylor&, const real& );
  friend dim2taylor operator+(const dim2taylor&, const real& );
  friend dim2taylor operator*(const dim2taylor&, const real& );
  friend dim2taylor operator/(const dim2taylor&, const real& );

  friend dim2taylor operator-(int, const dim2taylor& );
  friend dim2taylor operator+(int, const dim2taylor& );
  friend dim2taylor operator*(int, const dim2taylor& );
  friend dim2taylor operator/(int, const dim2taylor& );

  friend dim2taylor operator-(const dim2taylor&, int);
  friend dim2taylor operator+(const dim2taylor&, int);
  friend dim2taylor operator*(const dim2taylor&, int);
  friend dim2taylor operator/(const dim2taylor&, int);

  friend dim2taylor sqr(const dim2taylor& );
  friend dim2taylor sqrt(const dim2taylor& );
  friend dim2taylor sqrt1px2(const dim2taylor& );
  friend dim2taylor sqrtx2m1(const dim2taylor& );
  friend dim2taylor sqrtp1m1(const dim2taylor& );
  friend dim2taylor pow(const dim2taylor& , const interval& );
  friend dim2taylor power(const dim2taylor& , int );
  friend dim2taylor cube(const dim2taylor& ); // added, javi: 2015-10

  friend dim2taylor exp(const dim2taylor& );
  friend dim2taylor ln(const dim2taylor& );
  friend dim2taylor lnp1(const dim2taylor& );

  friend dim2taylor sin(const dim2taylor& );
  friend dim2taylor cos(const dim2taylor& );
  friend dim2taylor tan(const dim2taylor& );
  friend dim2taylor cot(const dim2taylor& );

  friend dim2taylor sinh(const dim2taylor& );
  friend dim2taylor cosh(const dim2taylor& );
  friend dim2taylor tanh(const dim2taylor& );
  friend dim2taylor coth(const dim2taylor& );

  friend dim2taylor asin(const dim2taylor& );
  friend dim2taylor acos(const dim2taylor& );
  friend dim2taylor atan(const dim2taylor& );
  friend dim2taylor acot(const dim2taylor& );

  friend dim2taylor asinh(const dim2taylor& );
  friend dim2taylor acosh(const dim2taylor& );
  friend dim2taylor atanh(const dim2taylor& );
  friend dim2taylor acoth(const dim2taylor& );

  friend dim2taylor erf(const dim2taylor& );    // added, mg2006-03
  friend dim2taylor erfc(const dim2taylor& );   // added, mg2006-03
  
  friend dim2taylor diff(const dim2taylor&, int, int); // added, javi: 2013-03
  friend dim2taylor trunc(const dim2taylor&, int); // added, javi: 2013-03

  friend void f_g_u(const dim2taylor& , const dim2taylor& , const dim2taylor& ,
			  int ); //was "int&", mg2005
};

dim2taylor init_var(int, int, const interval& );
dim2taylor init_const(int, const interval& );

std::ostream& operator<< (std::ostream&, dim2taylor&);

dim2taylor operator-(const dim2taylor& s);
dim2taylor operator-(const dim2taylor&, const dim2taylor& );
dim2taylor operator+(const dim2taylor&, const dim2taylor& );
dim2taylor operator*(const dim2taylor&, const dim2taylor& );
dim2taylor operator/(const dim2taylor&, const dim2taylor& );

dim2taylor operator-(const interval&, const dim2taylor& );
dim2taylor operator+(const interval&, const dim2taylor& );
dim2taylor operator*(const interval&, const dim2taylor& );
dim2taylor operator/(const interval&, const dim2taylor& );

dim2taylor operator-(const dim2taylor&, const interval& );
dim2taylor operator+(const dim2taylor&, const interval& );
dim2taylor operator*(const dim2taylor&, const interval& );
dim2taylor operator/(const dim2taylor&, const interval& );

dim2taylor operator-(const real&, const dim2taylor& );
dim2taylor operator+(const real&, const dim2taylor& );
dim2taylor operator*(const real&, const dim2taylor& );
dim2taylor operator/(const real&, const dim2taylor& );

dim2taylor operator-(const dim2taylor&, const real& );
dim2taylor operator+(const dim2taylor&, const real& );
dim2taylor operator*(const dim2taylor&, const real& );
dim2taylor operator/(const dim2taylor&, const real& );

dim2taylor operator-(int, const dim2taylor& );
dim2taylor operator+(int, const dim2taylor& );
dim2taylor operator*(int, const dim2taylor& );
dim2taylor operator/(int, const dim2taylor& );

dim2taylor operator-(const dim2taylor&, int);
dim2taylor operator+(const dim2taylor&, int);
dim2taylor operator*(const dim2taylor&, int);
dim2taylor operator/(const dim2taylor&, int);

dim2taylor sqr(const dim2taylor& );
dim2taylor sqrt(const dim2taylor& );
dim2taylor sqrt1px2(const dim2taylor& );
dim2taylor sqrtx2m1(const dim2taylor& );
dim2taylor sqrtp1m1(const dim2taylor& );
dim2taylor pow(const dim2taylor& , const interval& );
dim2taylor power(const dim2taylor& , int );
dim2taylor cube(const dim2taylor& ); // added, javi: 2015-10

dim2taylor exp(const dim2taylor& );
dim2taylor ln(const dim2taylor& );
dim2taylor lnp1(const dim2taylor& );

dim2taylor sin(const dim2taylor& );
dim2taylor cos(const dim2taylor& );
dim2taylor tan(const dim2taylor& );
dim2taylor cot(const dim2taylor& );

dim2taylor sinh(const dim2taylor& );
dim2taylor cosh(const dim2taylor& );
dim2taylor tanh(const dim2taylor& );
dim2taylor coth(const dim2taylor& );

dim2taylor asin(const dim2taylor& );
dim2taylor acos(const dim2taylor& );
dim2taylor atan(const dim2taylor& );
dim2taylor acot(const dim2taylor& );

dim2taylor asinh(const dim2taylor& );
dim2taylor acosh(const dim2taylor& );
dim2taylor atanh(const dim2taylor& );
dim2taylor acoth(const dim2taylor& );

dim2taylor erf(const dim2taylor& );    // added, mg2006-03
dim2taylor erfc(const dim2taylor& );   // added, mg2006-03

dim2taylor diff(const dim2taylor&, int, int); // added, javi: 2013-03
dim2taylor trunc(const dim2taylor&, int); // added, javi: 2013-03

void f_g_u(const dim2taylor& , const dim2taylor& , const dim2taylor& ,
			  int ); //was "int&", mg2005



/*--------------------------------------------------------------------------

Class dim2taylor_vector: For definition and initialization of objects
                         of the class dim2taylor respective to the two
                         independent variables x and y.

--------------------------------------------------------------------------*/
class dim2taylor_vector{  // Vector for independent variables
 private:
  
  int dim; // Dimension of the vector
  int lb;
  int ub;

  int p_el;
  dim2taylor* comp; // Pointer to a dyn. array of elements of type dim2taylor
  
 public:
    // Constructors:
    dim2taylor_vector(); // Default constructor
    dim2taylor_vector(int, int, int);  // order, lb, ub;
    dim2taylor_vector(const dim2taylor_vector& );
  
    ~dim2taylor_vector();
    // Member functions
    int get_dim()  const {return dim;};   // Number of elements 
                                          // of type dim2taylor
    int get_lb ()  const {return lb;};    // lb index of the array
    int get_ub ()  const {return ub;};    // ub index of the array
    int get_p_el() const {return p_el;};  // p_el: Order of the
                                          // Taylor expansion; 
    friend int Lb(const dim2taylor_vector&);  //added, mg2005
    friend int Ub(const dim2taylor_vector&);  //added, mg2005
    // Operators
    dim2taylor_vector& operator=(const dim2taylor_vector& );
    dim2taylor& operator[](int n) const;  

    // Function for initialization of objects of type dim2taylor_vector:
    friend dim2taylor_vector init_var(int order, ivector& values);

};

int Lb(const dim2taylor_vector&);
int Ub(const dim2taylor_vector&);
dim2taylor_vector init_var(int order, ivector& values);
 
} // end of namespace taylor

#endif


==> Supplementary_Material/taylor/itaylor.cpp <==
/*
**  Copyright (C) 1999-2008 F. Blomquist, M. Braeuer, M. Grimmer,
**                          W. Hofschuster, W. Kraemer
**                          Wiss. Rechnen/Softwaretechnologie
**                          Universitaet Wuppertal, Germany   
**
**  This library is free software; you can redistribute it and/or
**  modify it under the terms of the GNU Library General Public
**  License as published by the Free Software Foundation; either
**  version 2 of the License, or (at your option) any later version.
**
**  This library is distributed in the hope that it will be useful,
**  but WITHOUT ANY WARRANTY; without even the implied warranty of
**  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
**  Library General Public License for more details.
**
**  You should have received a copy of the GNU Library General Public
**  License along with this library; if not, write to the Free
**  Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
*/

//////////////////////////////////////////////////////////////
//
//       Implementation of class itaylor in itaylor.cpp     
//
//////////////////////////////////////////////////////////////

////////////////////////////////////////////////////////////////////////
//     Updated by F. Blomquist, M. Grimmer
//     Extended version 05.03.2006 by M. Grimmer
////////////////////////////////////////////////////////////////////////

#include "itaylor.hpp"

///////////////////////////////////////////////////////////////
//
//                     class itaylor
//
///////////////////////////////////////////////////////////////

namespace taylor {

ivector itaylor::faks(1);
int itaylor::initialized=0;

void itaylor::initialize()
{
 Resize(itaylor::faks,0,170);
 itaylor::faks[0]=interval(1.0);
 itaylor::faks[1]=interval(1.0);

 for(int i=2; i<=170; i++)
   itaylor::faks[i]=itaylor::faks[i-1]*interval(i);
}

//-----------------------------------------------------------------------

// Constructors:

itaylor::itaylor()
{
 if(!itaylor::initialized){itaylor::initialize();itaylor::initialized=1;};
}

//-----------------------------------------------------------------------

itaylor::itaylor(int order)
{
 if(!itaylor::initialized){itaylor::initialize();itaylor::initialized=1;};
 if(order<0 || order>170) 
  {
    std::cerr << "itaylor::itaylor: incorrect order! 0<=order<=170" 
              << std::endl;
    exit(1);
  }
 p=order;
 Resize(tayl,0,p);
}

//-----------------------------------------------------------------------

itaylor::itaylor(const itaylor& s)
{
 if(!itaylor::initialized){itaylor::initialize();itaylor::initialized=1;};
 p=s.p;
 Resize(tayl,0,p);
 tayl=s.tayl;
}

//-----------------------------------------------------------------------

itaylor::itaylor(int order, const real& value)
{
 if(!itaylor::initialized){itaylor::initialize();itaylor::initialized=1;};
 if(order<0 || order>170) 
  {
    std::cerr << "itaylor::itaylor: incorrect order! 0<=order<=170" 
              << std::endl;
    exit(1);
  }
 p=order;
 Resize(tayl,0,p);
 
 interval interval_value=interval(value);
 tayl[0]=interval_value;
 if(p>0)
   {
     tayl[1]=interval(1.0);
     for(int i=2; i<=Ub(tayl);i++) tayl[i]=interval(0.0);
   }
}

//-----------------------------------------------------------------------

itaylor::itaylor(int order, const interval& value)
{
 if(!itaylor::initialized){itaylor::initialize();itaylor::initialized=1;};
 if(order<0 || order>170) 
  {
    std::cerr << "itaylor::itaylor: incorrect order! 0<=order<=170" 
              << std::endl;
    exit(1);
  }
 p=order;
 Resize(tayl,0,p);
 tayl[0]=value;
 if(p>0)
   { 
     tayl[1]=interval(1.0);
     for(int i=2; i<=Ub(tayl);i++) tayl[i]=interval(0.0);
   }
}

//-----------------------------------------------------------------------

// Functions for initialization of independent variables:
itaylor var_itaylor(int ord, const real& x)
{
    itaylor erg(ord,x);
    return erg;
}

//-----------------------------------------------------------------------

itaylor var_itaylor(int ord, const interval& x)
{
    itaylor erg(ord,x);
    return erg;
}

//-----------------------------------------------------------------------


// Functions for initialization of constants:
itaylor const_itaylor(int ord, const real& c)
{
 itaylor erg(ord);
 erg.tayl[0]=interval(c);
 for(int i=1; i<=Ub(erg.tayl);i++) erg.tayl[i]=interval(0.0);
 return erg;
}

//-----------------------------------------------------------------------

itaylor const_itaylor(int ord, const interval& c)
{
 itaylor erg(ord);
 erg.tayl[0]=c;
 for(int i=1; i<=Ub(erg.tayl);i++) erg.tayl[i]=interval(0.0);
 return erg;
}
//-----------------------------------------------------------------------



//-----------------------------------------------------------------------
// assignment operators
//-----------------------------------------------------------------------

itaylor itaylor::operator=(const itaylor& s)
{
 p=s.p;
 Resize(tayl,0,s.p);
 tayl=s.tayl;
 return *this;
}

itaylor itaylor::operator=(int n)
{
 tayl[0] = interval(n);
 for (int j=1; j<=p; j++) tayl[j]=0.0;
 return *this;
}

itaylor itaylor::operator=(const real& x)
{
 tayl[0] = interval(x);
 for (int j=1; j<=p; j++) tayl[j]=0.0;
 return *this;
}

itaylor itaylor::operator=(const interval& x)
{
 tayl[0] = x;
 for (int j=1; j<=p; j++) tayl[j]=0.0;
 return *this;
}

itaylor itaylor::operator=(const ivector& iv) //added,mg,2005-08
                                              //const since C-XSC 2.1,mg,2006-02

{ 
 p=VecLen(iv)-1;
 Resize(tayl,0,p);
 tayl=iv;
 return *this;
}

//-----------------------------------------------------------------------
// relational operators
//-----------------------------------------------------------------------

int itaylor::operator==(itaylor& it)     //added, mg2005-08
{
  return ((p==it.p)&&(tayl==it.tayl));
}

int itaylor::operator!=(itaylor& it)     //added, mg2005-08
{
  return (!((p==it.p)&&(tayl==it.tayl)));
}

int itaylor::operator<=(itaylor& it)     //added, mg2005-08
{
  return ((p==it.p)&&(tayl<=it.tayl));
}

int itaylor::operator<(itaylor& it)      //added, mg2005-08
{
  return ((p==it.p)&&(tayl<it.tayl));
}

int itaylor::operator>=(itaylor& it)     //added, mg2005-08
{
  return ((p==it.p)&&(tayl>=it.tayl));
}

int itaylor::operator>(itaylor& it)      //added, mg2005-08
{
  return ((p==it.p)&&(tayl>it.tayl));
}

//-----------------------------------------------------------------------
// component access
//-----------------------------------------------------------------------

interval& itaylor::operator[](int n) //added, mg2005-08
// r/w access -> not const 
{
 return tayl[n];
}


//-----------------------------------------------------------------------

// class components:

// returning the maximal order
int get_order(const itaylor& x)
{
 return x.p;
}

//-----------------------------------------------------------------------

// returning all Taylor-coefficients by an interval vector
ivector get_all_coef(const itaylor& x)
{
 return x.tayl;
}

//-----------------------------------------------------------------------

// returning Taylor-coefficient of order j
interval get_j_coef(const itaylor& x, int j)
{
 return x.tayl[j];
}

//-----------------------------------------------------------------------

// returning derivative of order j,  j <= 170;
interval get_j_derive(const itaylor& x, int j)
{
  return x.tayl[j]*itaylor::faks[j];
}
interval get_j_derivative(const itaylor& x, int j)
{
  return x.tayl[j]*itaylor::faks[j];
}

//-----------------------------------------------------------------------

// Output of all taylor coefficients 
void print_itaylor(const itaylor& x)
{
 std::cerr <<"Output itaylor of order " << x.p << " " << std::endl;
 for(int i=Lb(x.tayl); i<=Ub(x.tayl);i++) 
  {
   std::cerr << "i  " << i << "  component: " << x.tayl[i] << std::endl;
  };
 std::cerr << std::endl;
}

void print_itaylor(std::ostream& os, const itaylor& x, int width, int digits)  
                                             // added, mg2005,2006
{
 os <<"Ausgabe itaylor der Ordnung " << x.p << " " << std::endl;
 for(int i=Lb(x.tayl); i<=Ub(x.tayl);i++) 
  {
   os << "i  " << i << "  component: ";
   if (width>0||digits>0) os << SetPrecision(width,digits);
   os << x.tayl[i] << std::endl;
  };
 os << std::endl;
}

//-----------------------------------------------------------------------

std::ostream& operator<< (std::ostream& os, itaylor& x)
                                             // added, mg2005-08
{
 os <<"[itaylor object, order " << x.p << ":]" << std::endl;
 for(int i=Lb(x.tayl); i<=Ub(x.tayl);i++) 
  {
   os << "[" << i << "]";
   os << x.tayl[i] << std::endl;
  };
 os << std::endl;
 return os;
}                                


//-----------------------------------------------------------------------

// Overloading of operators:

//-----------------------------------------------------------------------

// - operator:
itaylor operator-(const itaylor& x)
{
 int order=get_order(x);
 itaylor erg(order);
 for(int j=Lb(x.tayl); j<=Ub(x.tayl); j++) erg.tayl[j]= -x.tayl[j];
 return erg;
}

//-----------------------------------------------------------------------

// Operators with two operands:  +,-,*,/  for (itaylor, itaylor):
// All operands are independent variables.
itaylor operator-(const itaylor& x, const itaylor& y)
{
 int order1=get_order(x);
 int order2=get_order(y);
 if(order1 != order2) 
  {
   std::cerr << "Error in itaylor, operator - : different orders " 
             << std::endl;
   exit(1);
  };

 itaylor erg(order1);
 for(int j=Lb(x.tayl); j<=Ub(x.tayl); j++) erg.tayl[j]= x.tayl[j]-y.tayl[j];
 return erg; 
}

//-----------------------------------------------------------------------

itaylor operator+(const itaylor& x, const itaylor& y)
{
 int order1=get_order(x);
 int order2=get_order(y);
 if(order1 != order2) 
  {
   std::cerr << "Error in itaylor, operator + : different orders " 
             << std::endl;
   exit(1);
  };

 itaylor erg(order1);
 for(int j=Lb(x.tayl); j<=Ub(x.tayl); j++) erg.tayl[j]= x.tayl[j]+y.tayl[j];
 return erg; 
}

//-----------------------------------------------------------------------

itaylor operator*(const itaylor& x, const itaylor& y)
{
 int order1=get_order(x);
 int order2=get_order(y);
 if(order1 != order2) 
  {
   std::cerr << "Error in itaylor, operator * : different orders " 
             << std::endl;
   exit(1);
  };

 itaylor erg(order1);
 interval sum; 
 idotprecision sum_idot; // for accumulate(...), scalar product

 for(int j=0; j<=order1; j++) 
 {
  sum_idot=interval(0);
  for(int i=0; i<=j; i++)
   {
    accumulate(sum_idot, x.tayl[i],y.tayl[j-i]);
   }
  rnd(sum_idot,sum);
  erg.tayl[j]= sum;
 }
 return erg; 
}

//-----------------------------------------------------------------------

itaylor operator/(const itaylor& x, const itaylor& y)
{
 int order1(get_order(x));
 int order2(get_order(y));
 if(order1 != order2) 
  {
   std::cerr << "Error in itaylor, operator / : different orders " 
             << std::endl;
   exit(1);
  };
 
 if(0 <= y.tayl[0]) 
  {
   std::cerr << "Error in itaylor, operator / : 0 in interval " << std::endl;
   exit(1);
  };

 itaylor erg(order1);
 interval sum; 
 idotprecision sum_idot; // for accumulate(...), scalar product

 for(int j=0; j<=order1; j++) 
 {
  sum_idot=interval(0);
  for(int i=1; i<=j; i++)
   {
    accumulate(sum_idot, y.tayl[i],erg.tayl[j-i]);
   }
  rnd(sum_idot,sum);
  erg.tayl[j]= (x.tayl[j]-sum)/y.tayl[0];
 }
 return erg;
}

//-----------------------------------------------------------------------

// Operators with two operands:   +,-,*,/  for (interval, itaylor):
// The operand of type interval is assumed to be a constant and not
// an independent variable!

itaylor operator-(const interval& x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    erg = -y;
    erg.tayl[0] = x - y.tayl[0];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator+(const interval& x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    erg = y;
    erg.tayl[0] = x + y.tayl[0];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator*(const interval& x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x*y.tayl[j];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator/(const interval& x, const itaylor& y)
{
    if (0<=y.tayl[0])
    {
	std::cerr << "Error in itaylor, operator / : 0 in interval " 
                  << std::endl;
	exit(1);
    }; 
    idotprecision idot;
    interval sum;
    int order(get_order(y));
    itaylor w(order);
    w.tayl[0] = x / y.tayl[0];
    for (int k=1; k<=order; k++)
    {
	idot=0;
	for (int j=1; j<=k; j++) 
	    accumulate(idot,y.tayl[j],w.tayl[k-j]);
	rnd(idot,sum);
	w.tayl[k] = -sum / y.tayl[0];
    }
    return w;
}

//-----------------------------------------------------------------------

// Operators with two operands:   +,-,*,/  for (itaylor, interval):
// The operand of type interval is assumed to be a constant and not
// an independent variable!

itaylor operator-(const itaylor& x, const interval& y)
{
    int order(get_order(x));
    itaylor erg(order);
    erg = x;
    erg.tayl[0] = x.tayl[0] - y;
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator+(const itaylor& x, const interval& y)
{
    int order(get_order(x));
    itaylor erg(order);
    erg = x;
    erg.tayl[0] = x.tayl[0] + y;
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator*(const itaylor& x, const interval& y)
{
    int order(get_order(x));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x.tayl[j]*y;
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator/(const itaylor& x, const interval& y)
{
    int order(get_order(x));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x.tayl[j]/y;
    return erg;
}

//-----------------------------------------------------------------------

// Operators with two operands:   +,-,*,/  for (real, itaylor):
// The operand of type real is assumed to be a constant and not
// an independent variable!

itaylor operator-(const real& x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    erg = -y;
    erg.tayl[0] = x - y.tayl[0];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator+(const real& x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    erg = y;
    erg.tayl[0] = x + y.tayl[0];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator*(const real& x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x*y.tayl[j];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator/(const real& x, const itaylor& y)
{
    if (0<=y.tayl[0])
    {
	std::cerr << "Error in itaylor, operator / : 0 in interval " 
                  << std::endl;
	exit(1);
    }; 
    idotprecision idot;
    interval sum;
    int order(get_order(y));
    itaylor w(order);
    w.tayl[0] = x / y.tayl[0];
    for (int k=1; k<=order; k++)
    {
	idot=0;
	for (int j=1; j<=k; j++) 
	    accumulate(idot,y.tayl[j],w.tayl[k-j]);
	rnd(idot,sum);
	w.tayl[k] = -sum / y.tayl[0];
    }
    return w;
}

//-----------------------------------------------------------------------

// Operators with two operands:   +,-,*,/  for (itaylor, real):
// The operand of type real is assumed to be a constant and not
// an independent variable!

itaylor operator-(const itaylor& x, const real& y)
{
    int order(get_order(x));
    itaylor erg(order);
    erg = x;
    erg.tayl[0] = x.tayl[0] - y;
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator+(const itaylor& x, const real& y)
{
    int order(get_order(x));
    itaylor erg(order);
    erg = x;
    erg.tayl[0] = x.tayl[0] + y;
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator*(const itaylor& x, const real& y)
{
    int order(get_order(x));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x.tayl[j]*y;
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator/(const itaylor& x, const real& y)
{
    if (y==0)
    {
	std::cerr << "Error in itaylor: division by 0" 
                  << std::endl;
	exit(1);
    };
    int order(get_order(x));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x.tayl[j]/y;
    return erg;
}

// Operators with two operands:   +,-,*,/  for (int, itaylor):
// The operand of type real is assumed to be a constant and not
// an independent variable!

itaylor operator-(int x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    erg = -y;
    erg.tayl[0] = interval(x) - y.tayl[0];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator+(int x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    erg = y;
    erg.tayl[0] = interval(x) + y.tayl[0];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator*(int x, const itaylor& y)
{
    int order(get_order(y));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = interval(x)*y.tayl[j];
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator/(int x, const itaylor& y)
{
    if (0<=y.tayl[0])
    {
	std::cerr << "Error in itaylor, operator / : 0 in interval " 
                  << std::endl;
	exit(1);
    }; 
    idotprecision idot;
    interval sum;
    int order(get_order(y));
    itaylor w(order);
    w.tayl[0] = interval(x) / y.tayl[0];
    for (int k=1; k<=order; k++)
    {
	idot=0;
	for (int j=1; j<=k; j++) 
	    accumulate(idot,y.tayl[j],w.tayl[k-j]);
	rnd(idot,sum);
	w.tayl[k] = -sum / y.tayl[0];
    }
    return w;
}

//-----------------------------------------------------------------------

// Operators with two operands:   +,-,*,/  for (itaylor, int):
// The operand of type real is assumed to be a constant and not
// an independent variable!

itaylor operator-(const itaylor& x, int y)
{
    int order(get_order(x));
    itaylor erg(order);
    erg = x;
    erg.tayl[0] = x.tayl[0] - interval(y);
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator+(const itaylor& x, int y)
{
    int order(get_order(x));
    itaylor erg(order);
    erg = x;
    erg.tayl[0] = x.tayl[0] + interval(y);
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator*(const itaylor& x, int y)
{
    int order(get_order(x));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x.tayl[j]*interval(y);
    return erg;
}

//-----------------------------------------------------------------------

itaylor operator/(const itaylor& x, int y)
{
    if (y==0)
    {
	std::cerr << "Error in itaylor: division by 0" 
                  << std::endl;
	exit(1);
    };
    int order(get_order(x));
    itaylor erg(order);
    for (int j=0; j<=order; j++) erg.tayl[j] = x.tayl[j]/interval(y);
    return erg;
}

//-----------------------------------------------------------------------

// Overloading the standard functions:

//-----------------------------------------------------------------------

// Help function
void f_g_u(const itaylor& f, const itaylor& g, const itaylor& u, int nb_function)
{
 int order1=get_order(f);
 int order2=get_order(g);
 int order3=get_order(u);

 // The following errors should be caught before 
 // but for security here again:
 if(order1 != order2) 
  {
   std::cerr << "Error1 in f_g_u: different orders " 
             << std::endl;
   exit(1);
  };

 if(order3 != order2) 
  {
   std::cerr << "Error2 in f_g_u: different orders " << std::endl;
   exit(1);
  };

 if(0 <= g.tayl[0]) 
  {
   std::cerr << "Error in f_g_u : wrong argument " << std::endl;
   exit(1);
  }; 

 switch(nb_function) // element No. 0
   {
    case _i_ln:f.tayl[0]=ln(u.tayl[0]); break;

    case _i_tan:f.tayl[0]=tan(u.tayl[0]); break;
    case _i_cot:f.tayl[0]=cot(u.tayl[0]); break;

    case _i_asin:f.tayl[0]=asin(u.tayl[0]); break;
    case _i_acos:f.tayl[0]=acos(u.tayl[0]); break;
    case _i_atan:f.tayl[0]=atan(u.tayl[0]); break;
    case _i_acot:f.tayl[0]=acot(u.tayl[0]); break;

    case _i_tanh:f.tayl[0]=tanh(u.tayl[0]); break;
    case _i_coth:f.tayl[0]=coth(u.tayl[0]); break; 

    case _i_asinh:f.tayl[0]=asinh(u.tayl[0]); break;
    case _i_acosh:f.tayl[0]=acosh(u.tayl[0]); break;
    case _i_atanh:f.tayl[0]=atanh(u.tayl[0]); break;

    case _i_acoth:f.tayl[0]=acoth(u.tayl[0]); break;
   }
 
 // remaining elements:
 interval sum; 
 for(int j=1; j<=Ub(f.tayl); j++) 
 {
     sum = interval(0);
     for(int i=1; i<=j-1; i++)
	 sum += interval(i)*f.tayl[i]*g.tayl[j-i];
     f.tayl[j] = (u.tayl[j]-sum/interval(j)) / g.tayl[0];
 }
}

// sqr-function
itaylor sqr(const itaylor& x)
{
    idotprecision idot;
    interval sum;
    int order(get_order(x)),m;
    itaylor erg(order);

    erg.tayl[0] = sqr(x.tayl[0]);
    for (int k=1; k<=order; k++)
    {
	m = (k+1) / 2;
	idot = 0;
	for (int j=0; j<=m-1; j++) 
	    accumulate(idot,x.tayl[j],x.tayl[k-j]);
	rnd(idot,sum);
	times2pown(sum,1);  // Multiplication with 2
	erg.tayl[k] = sum;
	if (k%2==0) erg.tayl[k] += sqr(x.tayl[m]); // k even 
    }
    return erg; 
}

//-----------------------------------------------------------------------

// Square-root

itaylor sqrt(const itaylor& x)
{
    idotprecision idot;
    interval sum,h;
    int order(get_order(x)),m;
    itaylor erg(order);
    if (0<=x.tayl[0]) 
    {
	std::cerr << "Error in itaylor, sqrt: 0 in interval" << std::endl;
	exit(1);
    };
    erg.tayl[0] = sqrt(x.tayl[0]);
    h = erg.tayl[0];
    times2pown(h,1);
    for (int k=1; k<=order; k++)
    {
	m = (k+1) / 2;
	idot = 0;
	for (int j=1; j<=m-1; j++) 
	    accumulate(idot,erg.tayl[j],erg.tayl[k-j]);
	rnd(idot,sum);
	times2pown(sum,1);  // Multiplication with 2
	erg.tayl[k] = sum;
	if (k%2==0) erg.tayl[k] += sqr(erg.tayl[m]); // k even 
	erg.tayl[k] = (x.tayl[k]-erg.tayl[k]) / h;
    }
    return erg;
}

//-----------------------------------------------------------------------

// sqrt(x,n)

itaylor sqrt(const itaylor& x, int n)
{
    int order(get_order(x));
    itaylor erg(order);
    if (0<=x.tayl[0]) 
    {
	std::cerr << "Error in itaylor, sqrt(x,n): 0 in interval" << std::endl;
	exit(1);
    };
    erg.tayl[0] = sqrt(x.tayl[0],n); // element No. 0
    for (int k=1; k<=order; k++)
    {
	erg.tayl[k] = 0;
	for (int j=0; j<=k-1; j++)
	    erg.tayl[k] += (interval(k-j)/real(n)-interval(j))
		           * erg.tayl[j] * x.tayl[k-j];
	erg.tayl[k] /= (interval(k)*x.tayl[0]);
    }
    return erg;
}
//-----------------------------------------------------------------------

// sqrt(1-x^2):
itaylor sqrt1mx2(const itaylor& x)
{
    idotprecision idot;
    interval sum,h;
    int order(get_order(x)),m;
    itaylor erg(order), g(order);

    if (Inf(x.tayl[0])<=-1 || Sup(x.tayl[0])>=1)
    {
	std::cerr << "Error in itaylor, sqrt1mx2: wrong argument" << std::endl;
	exit(1);
    };
    erg.tayl[0]=sqrt(real(1)-sqr(x.tayl[0])); // =sqrt1mx2(x.tayl[0]); Blomi 
    h = real(-1)/erg.tayl[0];
    times2pown(h,-1);
    g = sqr(x);
    for (int k=1; k<=order; k++)
    {
	m = (k+1)/2;
	idot = 0;
	for (int j=1; j<=m-1; j++) 
	    accumulate(idot,erg.tayl[j],erg.tayl[k-j]);
	rnd(idot,sum);
	times2pown(sum,1);  // Multiplication with 2
	erg.tayl[k] = sum;
	if (k%2==0) erg.tayl[k] += sqr(erg.tayl[m]); // k even 
	erg.tayl[k] = (g.tayl[k]+erg.tayl[k])*h;
    }
    return erg;
}

//-----------------------------------------------------------------------

// sqrt(x^2-1):
itaylor sqrtx2m1(const itaylor& x)
{
    const real c = 30.0; 
    idotprecision idot;
    interval sum,h;
    int order(get_order(x)),m;
    itaylor erg(order), g(order);

    if (Disjoint(x.tayl[0],interval(-1,1))==0)
    {
	std::cerr << "Error in itaylor, sqrtx2m1: wrong argument" << std::endl;
	exit(1);
    };

    if (Inf(x.tayl[0])>c) erg = x*sqrt1mx2(real(1)/x);
    else if (Sup(x.tayl[0])<-c) erg = -x*sqrt1mx2(real(1)/x);
    else {
	erg.tayl[0]=sqrt(sqr(x.tayl[0])-real(1)); // =sqrtx2m1(x.tayl[0]); Blomi 
	g = sqr(x);
	h = real(1)/erg.tayl[0];
	times2pown(h,-1);
	for (int k=1; k<=order; k++)
	{
	    m = (k+1)/2;
	    idot = 0;
	    for (int j=1; j<=m-1; j++) 
		accumulate(idot,erg.tayl[j],erg.tayl[k-j]);
	    rnd(idot,sum);
	    times2pown(sum,1);  // Multiplication with 2
	    erg.tayl[k] = sum;
	    if (k%2==0) erg.tayl[k] += sqr(erg.tayl[m]); // k even 
	    erg.tayl[k] = (g.tayl[k]-erg.tayl[k])*h;
	}
    }
    return erg;
}

// sqrt(1+x)-1
itaylor sqrtp1m1(const itaylor& x)
{
    int order(get_order(x)),m;
    itaylor erg(order);
    idotprecision idot;
    interval h,Ne;

    if (Inf(x.tayl[0])<=-1)
    {
	std::cerr << "Error in itaylor, sqrtp1m1: wrong argument" << std::endl;
	exit(1);
    };

    erg.tayl[0] = sqrtp1m1(x.tayl[0]);
    Ne = real(1.0)+erg.tayl[0];
    times2pown(Ne,1);

    for (int k=1; k<=order; k++)
    {
	m = (k+1)/2;
	idot = 0;
	for (int j=1; j<=m-1; j++)
	    accumulate(idot,erg.tayl[j],erg.tayl[k-j]);
	rnd(idot,h);
	times2pown(h,1);
	erg.tayl[k] = h;
	if (k%2==0) erg.tayl[k] += sqr(erg.tayl[m]);
	erg.tayl[k] = (x.tayl[k]-erg.tayl[k]) / Ne; 
    }
    return erg;
} // sqrtp1m1

//-----------------------------------------------------------------------

// power-function
itaylor pow(const itaylor& x, const interval& alpha)
{
    int order(get_order(x));
    itaylor erg(order);

    if (0<=x.tayl[0])
    {
	std::cerr << "Error in itaylor, pow(x,a): 0 in interval x" 
                  << std::endl;
	exit(1);
    };

    erg.tayl[0] = pow(x.tayl[0],alpha); // element No. 0
    for (int k=1; k<=order; k++)
    {
	erg.tayl[k] = 0;
	for (int j=0; j<=k-1; j++)
	    erg.tayl[k] += (interval(k-j)*alpha-interval(j))
		           * erg.tayl[j] * x.tayl[k-j];
	erg.tayl[k] /= (interval(k)*x.tayl[0]);
    }
    return erg;
}


//-----------------------------------------------------------------------

// Exponential-function
itaylor exp(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg(order);

    erg.tayl[0] = exp(x.tayl[0]); // element No. 0; function value
    for(int k=1; k<=order; k++)
    {
	erg.tayl[k] = 0;
	for(int j=0; j<=k-1; j++)
	    erg.tayl[k] += interval(k-j)*erg.tayl[j]*x.tayl[k-j]; 
	erg.tayl[k] /= interval(k);
    }
    return erg; 
}

//-----------------------------------------------------------------------

// exp(x)-1;
itaylor expm1(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg(order);

    erg.tayl[0] = exp(x.tayl[0]); // element No. 0; function value
    for(int k=1; k<=order; k++)
    {
	erg.tayl[k] = 0;
	for(int j=0; j<=k-1; j++)
	    erg.tayl[k] += interval(k-j)*erg.tayl[j]*x.tayl[k-j]; 
	erg.tayl[k] /= interval(k);
    }
    erg.tayl[0] = exp(x.tayl[0])-real(1); // = expm1(x.tayl[0]); Blomi
    return erg; 
}

//-----------------------------------------------------------------------

// Logarithm-function
itaylor ln(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);

    f_g_u(f,x,x,_i_ln);
  
    return f;
}

//-----------------------------------------------------------------------

// ln(1+x)
itaylor lnp1(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg(order), g(order);

    g = interval(1) + x;
    erg.tayl[0] = lnp1(x.tayl[0]);
    for (int k=1; k<=order; k++)
    {
	erg.tayl[k] = 0;
	for (int j=1; j<=k-1; j++)
	    erg.tayl[k] += interval(j) * erg.tayl[j] * g.tayl[k-j];
	erg.tayl[k] = (x.tayl[k]-erg.tayl[k]/interval(k)) / g.tayl[0];
    }
    return erg;
}

//-----------------------------------------------------------------------

// Sinus-function
itaylor sin(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg1(order);   // sin
    itaylor erg2(order);   // cos
    interval s1,s2;

    erg1.tayl[0]=sin(x.tayl[0]); // Element No. 0:  erg1 (sin)
    erg2.tayl[0]=cos(x.tayl[0]); // Element No. 0:  erg2 (cos)

    // remainig elements: 
    for(int j=1; j<=Ub(x.tayl); j++) 
    {
	s1=s2=interval(0);
	for(int i=0; i<=j-1; i++)
	{
	    s1 += interval(j-i) * erg2.tayl[i] * x.tayl[j-i];
	    s2 += interval(j-i) * erg1.tayl[i] * x.tayl[j-i];
	}
	erg1.tayl[j]= s1/interval(j);
	erg2.tayl[j]= real(-1.0)/interval(j)*s2;
    }
    return erg1; 
}

//-----------------------------------------------------------------------

// Cosinus-function
itaylor cos(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg1(order);   // sin
    itaylor erg2(order);   // cos
    interval s1,s2;

    erg1.tayl[0]=sin(x.tayl[0]); // Element No. 0:  erg1 (sin)
    erg2.tayl[0]=cos(x.tayl[0]); // Element No. 0:  erg2 (cos)

    // remainig elements: 
    for(int j=1; j<=Ub(x.tayl); j++) 
    {
	s1=s2=interval(0);
	for(int i=0; i<=j-1; i++)
	{
	    s1 += interval(j-i) * erg2.tayl[i] * x.tayl[j-i];
	    s2 += interval(j-i) * erg1.tayl[i] * x.tayl[j-i];
	}
	erg1.tayl[j]= s1/interval(j);
	erg2.tayl[j]= real(-1.0)/interval(j)*s2;
    }
 return erg2; 
}

//-----------------------------------------------------------------------

// Tangens-function
itaylor tan(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=sqr(cos(x));

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, tan : wrong argument" << std::endl;
	exit(1);
    };  
 
    f_g_u(f,g,x,_i_tan);
  
    return f;
}

//-----------------------------------------------------------------------

// Cotangens-function
itaylor cot(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=-sqr(sin(x));

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, cot : wrong argument" << std::endl;
	exit(1);
    };  
 
    f_g_u(f,g,x,_i_cot);
  
    return f;
}

//-----------------------------------------------------------------------

// Sinushyperbolicus-function
itaylor sinh(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg1(order);  // sinh
    itaylor erg2(order);  // cosh
    interval s1,s2;

    erg1.tayl[0]=sinh(x.tayl[0]); // element No. 0:  erg1 (sinh)
    erg2.tayl[0]=cosh(x.tayl[0]); // element No. 0:  erg2 (cosh)

    // remainig elements: 
    for(int j=1; j<=Ub(x.tayl); j++) 
    {
	s1=s2=interval(0);
	for(int i=0; i<=j-1; i++)
	{
	    s1 += interval(j-i) * erg2.tayl[i] * x.tayl[j-i];
	    s2 += interval(j-i) * erg1.tayl[i] * x.tayl[j-i];
	}
	erg1.tayl[j]= s1/interval(j);
	erg2.tayl[j]= s2/interval(j);
    }
    return erg1; 
}

//-----------------------------------------------------------------------

// Cosinushyperbolicus-function
itaylor cosh(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg1(order); // sinh
    itaylor erg2(order); // cosh
    interval s1,s2;

    erg1.tayl[0]=sinh(x.tayl[0]); // element No. 0:  erg1 (sinh)
    erg2.tayl[0]=cosh(x.tayl[0]); // element No. 0:  erg2 (cosh)

    // remaining elements: 
    for(int j=1; j<=Ub(x.tayl); j++) 
    {
	s1=s2=interval(0);
	for(int i=0; i<=j-1; i++)
	{
	    s1 += interval(j-i) * erg2.tayl[i] * x.tayl[j-i];
	    s2 += interval(j-i) * erg1.tayl[i] * x.tayl[j-i];
	}
	erg1.tayl[j]= s1/interval(j);
	erg2.tayl[j]= s2/interval(j);
    }
    return erg2; 
}

//-----------------------------------------------------------------------

//Tangenshyperbolicus-function
itaylor tanh(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=sqr(cosh(x)); 
 
    f_g_u(f,g,x,_i_tanh);
  
    return f;
}

//-----------------------------------------------------------------------

// Cotangenshyperbolicus-function
itaylor coth(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=-sqr(sinh(x));

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, coth : wrong argument " << std::endl;
	exit(1);
    };  
 
    f_g_u(f,g,x,_i_coth);
  
    return f;
}

//-----------------------------------------------------------------------

//Arcsinusfunktion
itaylor asin(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=sqrt1mx2(x);

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, asin : wrong argument " << std::endl;
	exit(1);
    };  
 
    f_g_u(f,g,x,_i_asin);
  
    return f;
}

//-----------------------------------------------------------------------

//Arccosinusfunktion
itaylor acos(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g = -sqrt1mx2(x);

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, acos : wrong argument " << std::endl;
	exit(1);
    };  
 
    f_g_u(f,g,x,_i_acos);
  
    return f;
}

//-----------------------------------------------------------------------

//Arctan-function
itaylor atan(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=interval(1.0)+sqr(x);

    f_g_u(f,g,x,_i_atan);
  
    return f;
}

//-----------------------------------------------------------------------

//Arccotan-function
itaylor acot(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=-(interval(1.0)+sqr(x));

    f_g_u(f,g,x,_i_acot);
  
    return f;
}

//-----------------------------------------------------------------------

//Areasinh-function
itaylor asinh(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=sqrt1px2(x);

    f_g_u(f,g,x,_i_asinh);
  
    return f;
}

//-----------------------------------------------------------------------

//Areacosh-function
itaylor acosh(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=sqrtx2m1(x);

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, acosh : wrong argument " << std::endl;
	exit(1);
    };  
 
    f_g_u(f,g,x,_i_acosh);
  
    return f;
}

//-----------------------------------------------------------------------

//Areatanh-function
itaylor atanh(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=interval(1.0)-sqr(x);

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, atanh : wrong argument " << std::endl;
	exit(1);
    };  
 
    f_g_u(f,g,x,_i_atanh);
  
    return f;
}

//-----------------------------------------------------------------------

//Areacotanh-function
itaylor acoth(const itaylor& x)
{
    int order=get_order(x);
    itaylor f(order);
    itaylor g(order);

    g=interval(1.0)-sqr(x);

    if(0 <= g.tayl[0]) 
    {
	std::cerr << "Error in itaylor, acoth : wrong argument " << std::endl;
	exit(1);
    };  

    f_g_u(f,g,x,_i_acoth);
  
    return f;
}

//-----------------------------------------------------------------------

//Error function "erf" //added, mg2006-03
itaylor erf(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg(order);
    itaylor g(order);

    g=exp(-sqr(x));
   
    erg.tayl[0] = erf(x.tayl[0]); // element No. 0; function value
    
    for(int k=1; k<=order; k++)
    {
        erg.tayl[k] = 0;
        
	for(int j=0; j<=k-1; j++)
	    erg.tayl[k] += interval(k-j)*g.tayl[j]*x.tayl[k-j]; 
	erg.tayl[k] = 2*erg.tayl[k]/(sqrt(Pi())*interval(k));
    }
    return erg; 
}

//-----------------------------------------------------------------------

//Complementary Error function "erfc" //added, mg2006-03
itaylor erfc(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg(order);

    erg=interval(1)-erf(x); 

    return erg;
}

//-----------------------------------------------------------------------

//Differentiation of an itaylor object returned as an itaylor // javi: 08.03.13
itaylor diff(const itaylor& x, int order){
  if (order > get_order(x)){
    return itaylor(0,0.0);
  }
  itaylor res(get_order(x)-order);
  for (int i = 0; i <= get_order(x)-order; i++) {
    res.tayl[i]= x.tayl[i+order];
    for(int j = 1; j<=order; j++)
      res.tayl[i]*=(i+j);
  }
  return res;
}


//-----------------------------------------------------------------------
// Truncates an itaylor object up to order 'order'. // added, javi: 08.03.13
// Useful to combine it with derivation of the itaylor 
// objects and further operations
itaylor trunc(const itaylor& x, int order){
  if (order < 0){
	  std::cerr << "Error in trunc_itaylor, new_order < 0" << std::endl;
	  exit(1);
  }
  else if (order > get_order(x)){
	  std::cerr << "Error in trunc_itaylor, new_order > order(x)" << std::endl;
	  exit(1);
  }
  else {
    itaylor res(order);
    for (int i = 0; i <= order; i++){
      res.tayl[i] = x.tayl[i];
    }
    return res;
  }
}

//-----------------------------------------------------------------------

// sqrt(1+x^2)
itaylor sqrt1px2(const itaylor& x)
{
    int order(get_order(x));
    itaylor erg(order);
    const real c = 500.0;

    if (Inf(x.tayl[0]) > c) erg = x*sqrt(real(1)+real(1)/sqr(x));
    else if (Sup(x.tayl[0]) < -c) erg = -x*sqrt(real(1)+real(1)/sqr(x)); 
    else erg = sqrt(real(1)+sqr(x));  
    return erg;
}



//-----------------------------------------------------------------------

} // end namespace taylor


==> Supplementary_Material/taylor/itaylor.hpp <==
/*
**  Copyright (C) 1999-2008 F. Blomquist, M. Braeuer, M. Grimmer,
**                          W. Hofschuster, W. Kraemer
**                          Wiss. Rechnen/Softwaretechnologie
**                          Universitaet Wuppertal, Germany   
**
**  This library is free software; you can redistribute it and/or
**  modify it under the terms of the GNU Library General Public
**  License as published by the Free Software Foundation; either
**  version 2 of the License, or (at your option) any later version.
**
**  This library is distributed in the hope that it will be useful,
**  but WITHOUT ANY WARRANTY; without even the implied warranty of
**  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
**  Library General Public License for more details.
**
**  You should have received a copy of the GNU Library General Public
**  License along with this library; if not, write to the Free
**  Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
*/

////////////////////////////////////////////////////////////////////////
//
//     Headerfile itaylor.hpp for onedimensional Taylor-arithmetic
//
////////////////////////////////////////////////////////////////////////

////////////////////////////////////////////////////////////////////////
//     Updated by F. Blomquist, M. Grimmer
//     Extended version 05.03.2006 by M. Grimmer
////////////////////////////////////////////////////////////////////////

/*----------------------------------------------------------------------

Definition of the class itaylor:

class itaylor for calculating all Taylor coefficients up to the maximal order p.

  Elements:
            int p .................... maximal order of the Taylor coefficients
            ivector tayl ............. interval vector; Lb=0, Ub=p;

	    static ivector faks ...... storing n! with n<=170
            static int initialized ... switcher for initialization of faks.
            static void initialize().. performs initialization of faks.

  Element functions, methodes:

            see implementation

Implementation file: itaylor.cpp

-----------------------------------------------------------------------*/

#ifndef _ITAYLOR_H
#define _ITAYLOR_H

//cxsc headers
#include <imath.hpp>
#include <interval.hpp>
#include <ivector.hpp>
#include <idot.hpp>

//C++ standard headers
#include <iostream>

using namespace cxsc;
using namespace std;

namespace taylor{
enum{
    _i_ln,

    _i_tan,
    _i_cot,

    _i_asin,
    _i_acos,
    _i_atan,
    _i_acot,

    _i_tanh,
    _i_coth,

    _i_asinh,
    _i_acosh,
    _i_atanh,
    _i_acoth,

};

///////////////////////////////////////////////////////////////
//
// Class itaylor
//
///////////////////////////////////////////////////////////////

// class itaylor for calculating all Taylor-coefficients up to order p
// of functions with one independent variable.

class itaylor{

 private:
  int p;        // max. Taylor-order of the object;

  static ivector faks;
  static int initialized;
  static void initialize();
  ivector tayl; // Interval vector with Taylor coefficients

 public:
 
  // Constructors and Destructors:
  itaylor();
  itaylor(const itaylor& );
  explicit itaylor(int order);
  itaylor(int order, const real& value);  // (x,1,0,...,0) Conversion error!!
  itaylor(int order, const interval& value); // (x,1,0,...,0)
  ~itaylor(){;};

  // Initialization functions for independent variables (x,1,0,...,0):
  // Caution: (x,1,0,...,0)  for real x conversion errors are possible!
  friend itaylor var_itaylor(int ord, const real& c);
  friend itaylor var_itaylor(int ord, const interval& c);

  // Initialization functions for constants (c,0,0,...,0):
  // Caution: (c,0,0,...,0)  for real c conversion errors are possible!
  friend itaylor const_itaylor(int ord, const real& c);
  friend itaylor const_itaylor(int ord, const interval& c);

  // assignment operators
  itaylor operator=(const itaylor& );
  itaylor operator=(int);
  itaylor operator=(const real& );
  itaylor operator=(const interval& );
  itaylor operator=(const ivector&); //added, mg2005-08
                                //const since C-XSC 2.1, mg2006-02
  // relational operators
  int operator==(itaylor&);     //added, mg2005-08
  int operator!=(itaylor&);     //added, mg2005-08
  int operator<=(itaylor&);     //added, mg2005-08
  int operator<(itaylor&);      //added, mg2005-08
  int operator>=(itaylor&);     //added, mg2005-08
  int operator>(itaylor&);      //added, mg2005-08
  
  // component access
  interval& operator[](int n);      //added, mg2005-08
  int order() {return p;}           //added, mg2005-08

  // additional component access functions (for compatibility reasons) //mg2005-08
  friend int get_order(const itaylor& x);
  friend ivector get_all_coef(const itaylor& x);
  friend interval get_j_coef(const itaylor& x, int j);

  // access to the derivative of order j:
  friend interval get_j_derive(const itaylor& x, int j); 
  friend interval get_j_derivative(const itaylor& x, int j); 
 
  // Output:
  friend void print_itaylor(const itaylor& x);
                                // kept for compatibility reasons

  friend void print_itaylor(std::ostream& os, const itaylor& x, int width=0, int digits=0);
                                // added, mg2005,2006

  friend std::ostream& operator<< (std::ostream&, itaylor&);
                                // added, mg2005-08

  // Overloading the operators for elements of the class itaylor:

  // operator - :
  friend itaylor operator-(const itaylor& x);

  // operators +,-,*,/  for (itaylor, itaylor):
  friend itaylor operator-(const itaylor& x, const itaylor& y);
  friend itaylor operator+(const itaylor& x, const itaylor& y);
  friend itaylor operator*(const itaylor& x, const itaylor& y);
  friend itaylor operator/(const itaylor& x, const itaylor& y);

  // operators +,-,*,/ for (interval, itaylor):
  friend itaylor operator-(const interval& x, const itaylor& y);
  friend itaylor operator+(const interval& x, const itaylor& y);
  friend itaylor operator*(const interval& x, const itaylor& y);
  friend itaylor operator/(const interval& x, const itaylor& y);

  // operators +,-,*,/ for (itaylor, interval):
  friend itaylor operator-(const itaylor& x, const interval& y);
  friend itaylor operator+(const itaylor& x, const interval& y);
  friend itaylor operator*(const itaylor& x, const interval& y);
  friend itaylor operator/(const itaylor& x, const interval& y);

  // operators +,-,*,/ for (real, itaylor):
  friend itaylor operator-(const real& x, const itaylor& y);
  friend itaylor operator+(const real& x, const itaylor& y);
  friend itaylor operator*(const real& x, const itaylor& y);
  friend itaylor operator/(const real& x, const itaylor& y);

  // operators +,-,*,/ for (itaylor, real):
  friend itaylor operator-(const itaylor& x, const real& y);
  friend itaylor operator+(const itaylor& x, const real& y);
  friend itaylor operator*(const itaylor& x, const real& y);
  friend itaylor operator/(const itaylor& x, const real& y);

  // operators +,-,*,/ for (int, itaylor):
  friend itaylor operator-(int x, const itaylor& y);
  friend itaylor operator+(int x, const itaylor& y);
  friend itaylor operator*(int x, const itaylor& y);
  friend itaylor operator/(int x, const itaylor& y);

  // operators +,-,*,/ for (itaylor, int):
  friend itaylor operator-(const itaylor& x, int y);
  friend itaylor operator+(const itaylor& x, int y);
  friend itaylor operator*(const itaylor& x, int y);
  friend itaylor operator/(const itaylor& x, int y);

  // Overloading the standard functions:
  friend itaylor sqrt(const itaylor& x);
  friend itaylor sqrt(const itaylor& x, int n);
  friend itaylor sqrt1px2(const itaylor& x);
  friend itaylor sqrtp1m1(const itaylor& x);
  friend itaylor sqrt1mx2(const itaylor& x);
  friend itaylor sqrtx2m1(const itaylor& x);
  friend itaylor sqr(const itaylor& x);
  friend itaylor pow(const itaylor& x, const interval& alpha);

  friend itaylor exp(const itaylor& x);
  friend itaylor expm1(const itaylor& x);

  friend itaylor ln(const itaylor& x);
  friend itaylor lnp1(const itaylor& x);

  friend itaylor sin(const itaylor& x);
  friend itaylor cos(const itaylor& x);
  friend itaylor tan(const itaylor& x);
  friend itaylor cot(const itaylor& x);

  friend itaylor sinh(const itaylor& x);
  friend itaylor cosh(const itaylor& x);
  friend itaylor tanh(const itaylor& x);
  friend itaylor coth(const itaylor& x);

  friend itaylor asin(const itaylor& x);
  friend itaylor acos(const itaylor& x);
  friend itaylor atan(const itaylor& x);
  friend itaylor acot(const itaylor& x);

  friend itaylor asinh(const itaylor& x);
  friend itaylor acosh(const itaylor& x);
  friend itaylor atanh(const itaylor& x);
  friend itaylor acoth(const itaylor& x);

  friend itaylor erf(const itaylor& x);   // added, mg2006-03
  friend itaylor erfc(const itaylor& x);  // added, mg2006-03
  friend itaylor diff(const itaylor& x, int order); // added, javi: 08.03
  friend itaylor trunc(const itaylor& x, int order); // added, javi: 08.03

  // Help function
  friend void f_g_u(const itaylor& f, const itaylor& g, const itaylor& u,
                    int nb_function); 

};


itaylor var_itaylor(int ord, const real& c);
itaylor var_itaylor(int ord, const interval& c);
itaylor const_itaylor(int ord, const real& c);
itaylor const_itaylor(int ord, const interval& c);

int get_order(const itaylor& x);
ivector get_all_coef(const itaylor& x);
interval get_j_coef(const itaylor& x, int j);
interval get_j_derive(const itaylor& x, int j); 
interval get_j_derivative(const itaylor& x, int j); 
 
void print_itaylor(const itaylor& x);
void print_itaylor(std::ostream& os, const itaylor& x, int width, int digits);
std::ostream& operator<< (std::ostream&, itaylor&);

itaylor operator-(const itaylor& x);
itaylor operator-(const itaylor& x, const itaylor& y);
itaylor operator+(const itaylor& x, const itaylor& y);
itaylor operator*(const itaylor& x, const itaylor& y);
itaylor operator/(const itaylor& x, const itaylor& y);

itaylor operator-(const interval& x, const itaylor& y);
itaylor operator+(const interval& x, const itaylor& y);
itaylor operator*(const interval& x, const itaylor& y);
itaylor operator/(const interval& x, const itaylor& y);

itaylor operator-(const itaylor& x, const interval& y);
itaylor operator+(const itaylor& x, const interval& y);
itaylor operator*(const itaylor& x, const interval& y);
itaylor operator/(const itaylor& x, const interval& y);

itaylor operator-(const real& x, const itaylor& y);
itaylor operator+(const real& x, const itaylor& y);
itaylor operator*(const real& x, const itaylor& y);
itaylor operator/(const real& x, const itaylor& y);

itaylor operator-(const itaylor& x, const real& y);
itaylor operator+(const itaylor& x, const real& y);
itaylor operator*(const itaylor& x, const real& y);
itaylor operator/(const itaylor& x, const real& y);

itaylor operator-(int x, const itaylor& y);
itaylor operator+(int x, const itaylor& y);
itaylor operator*(int x, const itaylor& y);
itaylor operator/(int x, const itaylor& y);

itaylor operator-(const itaylor& x, int y);
itaylor operator+(const itaylor& x, int y);
itaylor operator*(const itaylor& x, int y);
itaylor operator/(const itaylor& x, int y);

itaylor sqrt(const itaylor& x);
itaylor sqrt(const itaylor& x, int n);
itaylor sqrt1px2(const itaylor& x);
itaylor sqrtp1m1(const itaylor& x);
itaylor sqrt1mx2(const itaylor& x);
itaylor sqrtx2m1(const itaylor& x);
itaylor sqr(const itaylor& x);
itaylor pow(const itaylor& x, const interval& alpha);

itaylor exp(const itaylor& x);
itaylor expm1(const itaylor& x);

itaylor ln(const itaylor& x);
itaylor lnp1(const itaylor& x);

itaylor sin(const itaylor& x);
itaylor cos(const itaylor& x);
itaylor tan(const itaylor& x);
itaylor cot(const itaylor& x);

itaylor sinh(const itaylor& x);
itaylor cosh(const itaylor& x);
itaylor tanh(const itaylor& x);
itaylor coth(const itaylor& x);

itaylor asin(const itaylor& x);
itaylor acos(const itaylor& x);
itaylor atan(const itaylor& x);
itaylor acot(const itaylor& x);

itaylor asinh(const itaylor& x);
itaylor acosh(const itaylor& x);
itaylor atanh(const itaylor& x);
itaylor acoth(const itaylor& x);

itaylor erf(const itaylor& x);
itaylor erfc(const itaylor& x);

void f_g_u(const itaylor& f, const itaylor& g, const itaylor& u,
                    int nb_function); 


} // End of namespace taylor

#endif


==> Supplementary_Material/utils/parser.cpp <==
// Parser to compute the final result. The program reads a stream
// of data containing words and intervals, discarding the former and
// adding all of the intervals found.

// The decision on whether a word is an interval or not depends on whether the
// first character is '[' or not. We assume that intervals only appear at the end
// of the line.

// All calculations are done using rigorous arithmetics using the C-XSC library.

// Usage: ./parser

#include "interval.hpp"

#include <iostream>
#include <string>

using namespace cxsc;
using namespace std;

int main(){
  cout << SetPrecision(14,11);
  string s;
  char c;
  interval res(0.0);
  while (cin >> c){
    if (c != '['){
      continue;
    }
    getline(cin,s);
    interval curr; s >> curr;
    res = res + curr;
  }
  cout << "The total sum is " << res << endl;
  return 0;
}

